Integral iterations for harmonic maps

We study minimal harmonic maps $g: {\mathbb{C}} \to SO(3) \backslash SL(3,{\mathbb{R}})$, parameterized by polynomial cubic differentials $P$ in the plane. The asymptotic structure of such a $g$ is determined by a convex polygon $Y(P)$ in ${\mathbb{RP}^2}$. We give a conjectural method for determining $Y(P)$ by solving a fixed-point problem for a certain integral operator. The technology of spectral networks and BPS state counts is a key input to the formulation of this fixed-point problem. We work out two families of examples in detail.

==> anc/swn-plotter.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    381648,       8367]
NotebookOptionsPosition[    374398,       8159]
NotebookOutlinePosition[    374976,       8181]
CellTagsIndexPosition[    374933,       8178]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initialization", "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.5059156608810453`*^9, 3.50591567528442*^9}, 
   3.50591595977705*^9, {3.5156827905012293`*^9, 3.515682790751704*^9}, {
   3.519751450144824*^9, 3.519751450961524*^9}}],

Cell[CellGroupData[{

Cell["Administration and warning-suppression.", "Text",
 InitializationGroup->True,
 CellChangeTimes->{{3.548335420202025*^9, 3.54833542872616*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cg6file", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<CurvesGraphics6.m\>\""}], ")"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.617301096109923*^9, 3.617301103675452*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FileExistsQ", "[", "cg6file", "]"}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Get", "[", "cg6file", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"alloworiented", "=", "True"}]}], "\[IndentingNewLine]", ",", 
    " ", "\[IndentingNewLine]", 
    RowBox[{"alloworiented", "=", "False"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.617301087834036*^9, 3.617301140899727*^9}, {
   3.617301218820333*^9, 3.617301221316268*^9}, {3.617301442540297*^9, 
   3.617301446026718*^9}, 3.617301879678784*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"suppresswarnings", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Off", "[", 
       RowBox[{"InterpolatingFunction", "::", "dmval"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Off", "[", 
       RowBox[{"NDSolve", "::", "ndsz"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Off", "[", 
       RowBox[{"NDSolve", "::", "ndtol"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Off", "[", 
       RowBox[{"NDSolve", "::", "mxst"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5465434063601627`*^9, 3.5465434311301193`*^9}, {
  3.546543468838869*^9, 3.546543481419613*^9}, {3.548159122758431*^9, 
  3.5481591231129103`*^9}, {3.548159791174308*^9, 3.548159797522872*^9}, {
  3.548159896503481*^9, 3.548159901601102*^9}}],

Cell[BoxData[
 RowBox[{"suppresswarnings", ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5465434828269033`*^9, 3.546543484510746*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["WKB rays.", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.503526262323289*^9, 3.503526265514263*^9}, {
   3.5035271555824423`*^9, 3.503527172150021*^9}, {3.5132151865853567`*^9, 
   3.513215192840693*^9}, 3.513782006593258*^9, {3.5138698554570017`*^9, 
   3.5138698625810223`*^9}, 3.698931754652149*^9, 3.7003130944312363`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"x_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["x", "KK"], "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "2"}], "KK"], 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "k", "]"}], "[", "z", "]"}], " ", 
      SuperscriptBox["x", 
       RowBox[{"KK", "-", "k"}]]}]}]}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.4985913797995157`*^9, 3.498591400395191*^9}, 
   3.498591861587706*^9, {3.498591929218347*^9, 3.498591946355501*^9}, {
   3.503526178637529*^9, 3.503526216806382*^9}, {3.503527013414218*^9, 
   3.503527014490951*^9}, {3.5035271555827436`*^9, 3.503527172150332*^9}, 
   3.503527943261531*^9, 3.516486348529954*^9, 3.516486645716653*^9, {
   3.544292429858013*^9, 3.5442924298975773`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"roots", "[", "z_", "]"}], ":=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"x", ",", "z"}], "]"}], "\[Equal]", "0"}], ",", "x"}], "]"}]}],
   ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.4985922620561457`*^9, 3.498592284343972*^9}, 
   3.498596907790988*^9, {3.503527155583605*^9, 3.5035271721512003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"root", "[", 
    RowBox[{"z_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"x", "/.", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"roots", "[", "z", "]"}], "\[LeftDoubleBracket]", "i", 
     "\[RightDoubleBracket]"}]}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.498592306111809*^9, 3.498592318584696*^9}, {
  3.5035271555838842`*^9, 3.503527172151484*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dxdz", "[", 
    RowBox[{"x_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "z"}], "]"}], 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "z"}], "]"}]]}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.4985913255307903`*^9, 3.498591327299059*^9}, {
  3.498592023390862*^9, 3.49859208205518*^9}, {3.5035271555830307`*^9, 
  3.503527172150621*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"singleray", "[", 
   RowBox[{
   "z0_", ",", "x10_", ",", "x20_", ",", "L_", ",", "\[Alpha]_", ",", 
    "startt_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "[", "t", "]"}], ",", 
     RowBox[{"x2", "[", "t", "]"}], ",", 
     RowBox[{"z", "[", "t", "]"}]}], "}"}], "/.", "\[VeryThinSpace]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["x1", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"dxdz", "[", 
           RowBox[{
            RowBox[{"x1", "[", "t", "]"}], ",", 
            RowBox[{"z", "[", "t", "]"}]}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["z", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["x2", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"dxdz", "[", 
           RowBox[{
            RowBox[{"x2", "[", "t", "]"}], ",", 
            RowBox[{"z", "[", "t", "]"}]}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["z", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x1", "[", "t", "]"}], "-", 
            RowBox[{"x2", "[", "t", "]"}]}], ")"}], "  ", 
          RowBox[{
           SuperscriptBox["z", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}]}], "\[Equal]", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]]}], ",", 
        RowBox[{
         RowBox[{"x1", "[", "startt", "]"}], "\[Equal]", "x10"}], ",", 
        RowBox[{
         RowBox[{"x2", "[", "startt", "]"}], "\[Equal]", "x20"}], ",", 
        RowBox[{
         RowBox[{"z", "[", "startt", "]"}], "\[Equal]", "z0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "z"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "startt", ",", "L"}], "}"}], ",", 
      RowBox[{"MaxSteps", "\[Rule]", "100000"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.49859209046124*^9, 3.498592140402006*^9}, {
   3.498592184370079*^9, 3.4985921851408777`*^9}, {3.498592217938527*^9, 
   3.498592239433976*^9}, {3.5035271555833178`*^9, 3.50352717215091*^9}, 
   3.513861224954027*^9, {3.521499473361203*^9, 3.5214994816055107`*^9}, {
   3.5215006969646063`*^9, 3.521500701906333*^9}, {3.52151391677472*^9, 
   3.5215139246417513`*^9}, {3.521514013698909*^9, 3.521514016423558*^9}, {
   3.539981102550025*^9, 3.5399811059734573`*^9}, 3.539981184599402*^9, {
   3.540173784213881*^9, 3.540173787432461*^9}, {3.540237862985642*^9, 
   3.540237866112849*^9}, {3.549062805528192*^9, 3.549062849906043*^9}, {
   3.549062881423851*^9, 3.5490628857694893`*^9}, {3.549062919378646*^9, 
   3.549062943176488*^9}, {3.5490629915523663`*^9, 3.549063078001028*^9}, {
   3.549063608627882*^9, 3.5490636390747213`*^9}, 3.549063884330349*^9, {
   3.549066412048492*^9, 3.549066420804096*^9}, {3.54906650443829*^9, 
   3.549066542784832*^9}, 3.549066641657117*^9, {3.5490666832149553`*^9, 
   3.5490666870865307`*^9}, {3.549066780302096*^9, 3.5490667815706167`*^9}, {
   3.549066940218349*^9, 3.54906696377192*^9}, {3.549067051089157*^9, 
   3.549067062524209*^9}, {3.5490679208138742`*^9, 3.549067940908188*^9}, {
   3.549156974384077*^9, 3.549156988066173*^9}, {3.5491902845681477`*^9, 
   3.549190290255332*^9}, 3.5491913818800097`*^9, {3.549192419756132*^9, 
   3.549192422571392*^9}, {3.674496978591309*^9, 3.6744969806021633`*^9}, 
   3.674497803220778*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pairbasis", ":=", 
   RowBox[{"Subsets", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "KK"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.698932150183503*^9, 3.698932156533304*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"triplebasis", ":=", 
   RowBox[{"Subsets", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "KK"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.6989320790857286`*^9, 3.698932122089017*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tprays", "[", 
    RowBox[{"tpn_", ",", "L_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Delta]", ",", "i", ",", "j", ",", "k", ",", "z0", ",", "tripleindex",
        ",", "triples", ",", "pairindex", ",", "pairs", ",", "xr", ",", 
       "phaseshift", ",", "cubiconly", ",", " ", "c", ",", "\[Beta]", ",", 
       "xdiff", ",", "b", ",", "tpsingular", ",", "outrays", ",", "zi", ",", 
       "x1", ",", "x2", ",", "Minit"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"z0", "=", 
       RowBox[{
       "turningpoints", "\[LeftDoubleBracket]", "tpn", 
        "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "if", " ", "the", " ", "turning", " ", "point", " ", "is", " ", 
         "also", " ", "a", " ", "singularity"}], ",", " ", 
        RowBox[{
        "we", " ", "need", " ", "a", " ", "different", " ", "scheme"}]}], " ",
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{"tpsingular", "=", "False"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "sing", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"sing", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "z0"}], ",", 
           RowBox[{"tpsingular", "=", "True"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"special", " ", "case", " ", "for", " ", "cubic"}], "-", 
        "differential", "-", "only"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", "2", "]"}], "[", "z", "]"}], "===", "0"}], ",", 
        RowBox[{"cubiconly", "=", "True"}], ",", 
        RowBox[{"cubiconly", "=", "False"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tpsingular", "\[Equal]", "False"}], " ", "&&", " ", 
         RowBox[{"cubiconly", " ", "\[Equal]", " ", "False"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "turning", " ", "point", " ", "is", " ", "not", " ", "a", " ", 
          "singular", " ", "point"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "find", " ", "the", " ", "roots", " ", "at", " ", "a", " ", "point", 
          " ", "very", " ", "near", " ", "z0"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Delta]", "=", "0.00005"}], ";", "\[IndentingNewLine]", 
         RowBox[{"xr", "=", 
          RowBox[{"x", "/.", "\[InvisibleSpace]", 
           RowBox[{"roots", "[", 
            RowBox[{"z0", "+", 
             SuperscriptBox["\[Delta]", "2"]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "find", " ", "the", " ", "pair", " ", "of", " ", "roots", " ", 
           "that", " ", "are", " ", "closest", " ", "together"}], " ", "*)"}],
          "\[IndentingNewLine]", 
         RowBox[{"pairs", "=", "pairbasis"}], ";", "\[IndentingNewLine]", 
         RowBox[{"xdiff", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"xr", "\[LeftDoubleBracket]", 
              RowBox[{"pairs", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], 
              "\[RightDoubleBracket]"}], "-", 
             RowBox[{"xr", "\[LeftDoubleBracket]", 
              RowBox[{"pairs", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], 
              "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "pairs", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"pairindex", "=", 
          RowBox[{
           RowBox[{"Ordering", "[", 
            RowBox[{
             RowBox[{"Abs", "[", "xdiff", "]"}], ",", "1"}], "]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "find", " ", "initial", " ", "data", " ", "for", " ", "the", " ", 
           "3", " ", "rays", " ", "emerging"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"\[Beta]", "=", 
          FractionBox[
           RowBox[{
           "xdiff", "\[LeftDoubleBracket]", "pairindex", 
            "\[RightDoubleBracket]"}], 
           RowBox[{"2", " ", "\[Delta]"}]]}], ";", "\[IndentingNewLine]", 
         RowBox[{"i", "=", 
          RowBox[{
           RowBox[{
           "pairs", "\[LeftDoubleBracket]", "pairindex", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"j", "=", 
          RowBox[{
           RowBox[{
           "pairs", "\[LeftDoubleBracket]", "pairindex", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"b", "=", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "xr", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "+", 
             RowBox[{
             "xr", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
            ")"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"phaseshift", "[", "l_", "]"}], ":=", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", "3"], 
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "-", 
                 RowBox[{"Arg", "[", "\[Beta]", "]"}]}], ")"}]}], "+", 
              RowBox[{
               FractionBox["2", "3"], " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "1"}], ")"}]}]}], ")"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"outrays", " ", "=", " ", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"singleray", "[", 
             RowBox[{
              RowBox[{"z0", "+", 
               RowBox[{
                RowBox[{"\[Delta]", "^", "2"}], " ", 
                RowBox[{
                 RowBox[{"phaseshift", "[", "l", "]"}], "^", "2"}]}]}], ",", 
              RowBox[{"b", "+", 
               RowBox[{"\[Beta]", " ", "\[Delta]", " ", 
                RowBox[{"phaseshift", "[", "l", "]"}]}]}], ",", 
              RowBox[{"b", "-", 
               RowBox[{"\[Beta]", " ", "\[Delta]", " ", 
                RowBox[{"phaseshift", "[", "l", "]"}]}]}], ",", "L", ",", 
              "\[Alpha]", ",", "0"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "if", " ", "turning", " ", "point", " ", "is", " ", "a", " ", 
         "singular", " ", "point"}], ",", " ", 
        RowBox[{
        "then", " ", "we", " ", "should", " ", "deal", " ", "with", " ", "it",
          " ", "according", " ", "to", " ", "the", " ", 
         RowBox[{"singulartype", "[", "z0", "]"}], " ", "given", " ", "by", 
         " ", "user"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tpsingular", "\[Equal]", "True"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"singulartype", "[", "z0", "]"}], "\[Equal]", "1"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "turning", " ", "point", " ", "is", " ", "a", " ", "singular", " ", 
           "point", " ", "of", " ", "simple", " ", 
           RowBox[{"type", ":", " ", 
            RowBox[{"2", " ", "sheets", " ", "colliding"}]}]}], ",", " ", 
          RowBox[{"square", "-", 
           RowBox[{"root", " ", "behavior"}]}]}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Delta]", "=", 
          RowBox[{"1", "/", "100"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"xr", "=", 
          RowBox[{"x", "/.", "\[InvisibleSpace] ", 
           RowBox[{"roots", "[", 
            RowBox[{"z0", "+", 
             RowBox[{"\[Delta]", "^", "2"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "find", " ", "the", " ", "pair", " ", "of", " ", "roots", " ", 
           "that", " ", "are", " ", "closest", " ", "together"}], " ", "*)"}],
          "\[IndentingNewLine]", 
         RowBox[{"pairs", "=", "pairbasis"}], ";", "\[IndentingNewLine]", 
         RowBox[{"xdiff", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"xr", "\[LeftDoubleBracket]", 
              RowBox[{"pairs", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], 
              "\[RightDoubleBracket]"}], "-", 
             RowBox[{"xr", "\[LeftDoubleBracket]", 
              RowBox[{"pairs", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], 
              "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "pairs", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"pairindex", "=", 
          RowBox[{
           RowBox[{"Ordering", "[", 
            RowBox[{
             RowBox[{"Abs", "[", "xdiff", "]"}], ",", "1"}], "]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "find", " ", "initial", " ", "data", " ", "for", " ", "the", " ", 
           "ray", " ", "emerging"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"\[Beta]", "=", 
          RowBox[{"\[Delta]", " ", 
           RowBox[{"xdiff", "[", 
            RowBox[{"[", "pairindex", "]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"i", "=", 
          RowBox[{
           RowBox[{
           "pairs", "\[LeftDoubleBracket]", "pairindex", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"j", "=", 
          RowBox[{
           RowBox[{
           "pairs", "\[LeftDoubleBracket]", "pairindex", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"b", "=", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "xr", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "+", 
             RowBox[{
             "xr", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
            ")"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"phaseshift", ":=", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "-", 
              RowBox[{"Arg", "[", "\[Beta]", "]"}]}], ")"}]}], "]"}]}], ";", 
         " ", "\[IndentingNewLine]", 
         RowBox[{"zi", "=", 
          RowBox[{"z0", "+", 
           RowBox[{
            RowBox[{"\[Delta]", "^", "2"}], " ", 
            RowBox[{"phaseshift", "^", "2"}]}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"x1", "=", 
          RowBox[{"x", " ", "/.", " ", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"x", ",", "zi"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{"b", "+", 
                 RowBox[{"\[Beta]", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", " ", "\[Delta]", " ", "phaseshift"}], 
                   ")"}]}]}]}], "}"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"x2", "=", 
          RowBox[{"x", " ", "/.", " ", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"x", ",", "zi"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{"b", "-", 
                 RowBox[{"\[Beta]", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", " ", "\[Delta]", " ", "phaseshift"}], 
                   ")"}]}]}]}], "}"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"outrays", "=", 
          RowBox[{"{", 
           RowBox[{"singleray", "[", 
            RowBox[{
            "zi", ",", "x1", ",", "x2", ",", "L", ",", "\[Alpha]", ",", "0"}],
             "]"}], "}"}]}]}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tpsingular", "\[Equal]", "True"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"singulartype", "[", "z0", "]"}], "\[Equal]", "2"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "turning", " ", "point", " ", "is", " ", "a", " ", "singular", " ", 
           "point", " ", "with", " ", "3", " ", "sheets", " ", "colliding"}], 
          ",", " ", 
          RowBox[{"monodromy", " ", 
           RowBox[{"(", "123", ")"}]}], ",", " ", 
          RowBox[{"cube", "-", 
           RowBox[{"root", " ", 
            RowBox[{"behavior", " ", "--"}], " ", "eigenvalues", " ", "like", 
            " ", 
            RowBox[{"delta", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "/", "3"}], ")"}]}]}]}]}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Delta]", "=", 
          RowBox[{"1", "/", "1000"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"xr", "=", 
          RowBox[{"x", "/.", "\[InvisibleSpace] ", 
           RowBox[{"roots", "[", 
            RowBox[{"z0", "+", "\[Delta]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"c", "=", 
          RowBox[{"xr", " ", 
           RowBox[{"\[Delta]", "^", 
            RowBox[{"(", 
             RowBox[{"2", "/", "3"}], ")"}]}]}]}], ";", "\[IndentingNewLine]",
          "\[IndentingNewLine]", 
         RowBox[{"outrays", "=", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"i", "=", "1"}], ";", 
         RowBox[{"j", "=", "2"}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Beta]", "=", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"c", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"phaseshift", ":=", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "-", 
              RowBox[{"Arg", "[", "\[Beta]", "]"}]}], ")"}]}], "]"}]}], ";", 
         " ", "\[IndentingNewLine]", 
         RowBox[{"zi", "=", 
          RowBox[{"z0", "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"phaseshift", "^", "3"}]}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"x1", "=", 
          RowBox[{"x", " ", "/.", " ", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"x", ",", "zi"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "/", "3"}], ")"}]}], " ", 
                   RowBox[{"phaseshift", "^", "2"}]}], ")"}]}]}], "}"}]}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"x2", "=", 
          RowBox[{"x", " ", "/.", " ", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"x", ",", "zi"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "/", "3"}], ")"}]}], " ", 
                   RowBox[{"phaseshift", "^", "2"}]}], ")"}]}]}], "}"}]}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "mass", " ", "correction", " ", "for", " ", "the", " ", "omitted", 
           " ", "segment", " ", "of", " ", "path"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Minit", " ", "=", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "x2"}], ")"}], " ", "\[Delta]"}], "]"}]}], 
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"outrays", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"outrays", ",", 
            RowBox[{"singleray", "[", 
             RowBox[{
             "zi", ",", "x1", ",", "x2", ",", "L", ",", "\[Alpha]", ",", 
              "Minit"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"i", "=", "2"}], ";", 
         RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Beta]", "=", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"c", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"phaseshift", ":=", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "-", 
              RowBox[{"Arg", "[", "\[Beta]", "]"}]}], ")"}]}], "]"}]}], ";", 
         " ", "\[IndentingNewLine]", 
         RowBox[{"zi", "=", 
          RowBox[{"z0", "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"phaseshift", "^", "3"}]}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"x1", "=", 
          RowBox[{"x", " ", "/.", " ", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"x", ",", "zi"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "/", "3"}], ")"}]}], " ", 
                   RowBox[{"phaseshift", "^", "2"}]}], ")"}]}]}], "}"}]}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"x2", "=", 
          RowBox[{"x", " ", "/.", " ", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"x", ",", "zi"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "/", "3"}], ")"}]}], " ", 
                   RowBox[{"phaseshift", "^", "2"}]}], ")"}]}]}], "}"}]}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "mass", " ", "correction", " ", "for", " ", "the", " ", "omitted", 
           " ", "segment", " ", "of", " ", "path"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Minit", " ", "=", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "x2"}], ")"}], " ", "\[Delta]"}], "]"}]}], 
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"outrays", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"outrays", ",", 
            RowBox[{"singleray", "[", 
             RowBox[{
             "zi", ",", "x1", ",", "x2", ",", "L", ",", "\[Alpha]", ",", 
              "Minit"}], "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tpsingular", "\[Equal]", "True"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"singulartype", "[", "z0", "]"}], "\[Equal]", "3"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "turning", " ", "point", " ", "is", " ", "a", " ", "singular", " ", 
           "point", " ", "with", " ", "4", " ", "sheets", " ", "colliding"}], 
          ",", " ", 
          RowBox[{"monodromy", " ", 
           RowBox[{"(", "123", ")"}]}], ",", " ", 
          RowBox[{"cube", "-", 
           RowBox[{"root", " ", 
            RowBox[{"behavior", " ", "--"}], " ", "eigenvalues", " ", "like", 
            " ", 
            RowBox[{"delta", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "/", "4"}], ")"}]}]}]}]}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Delta]", "=", 
          RowBox[{"1", "/", "1000"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"xr", "=", 
          RowBox[{"x", "/.", "\[InvisibleSpace] ", 
           RowBox[{"roots", "[", 
            RowBox[{"z0", "+", "\[Delta]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"c", "=", 
          RowBox[{"xr", " ", 
           RowBox[{"\[Delta]", "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "4"}], ")"}]}]}]}], ";", "\[IndentingNewLine]",
          "\[IndentingNewLine]", 
         RowBox[{"outrays", "=", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"i", "=", "1"}], ";", 
         RowBox[{"j", "=", "2"}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Beta]", "=", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"c", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"phaseshift", ":=", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "-", 
              RowBox[{"Arg", "[", "\[Beta]", "]"}]}], ")"}]}], "]"}]}], ";", 
         " ", "\[IndentingNewLine]", 
         RowBox[{"zi", "=", 
          RowBox[{"z0", "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"phaseshift", "^", "3"}]}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"x1", "=", 
          RowBox[{"x", " ", "/.", " ", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"x", ",", "zi"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "/", "3"}], ")"}]}], " ", 
                   RowBox[{"phaseshift", "^", "2"}]}], ")"}]}]}], "}"}]}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"x2", "=", 
          RowBox[{"x", " ", "/.", " ", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"x", ",", "zi"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "/", "3"}], ")"}]}], " ", 
                   RowBox[{"phaseshift", "^", "2"}]}], ")"}]}]}], "}"}]}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "mass", " ", "correction", " ", "for", " ", "the", " ", "omitted", 
           " ", "segment", " ", "of", " ", "path"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Minit", " ", "=", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "x2"}], ")"}], " ", "\[Delta]"}], "]"}]}], 
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"outrays", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"outrays", ",", 
            RowBox[{"singleray", "[", 
             RowBox[{
             "zi", ",", "x1", ",", "x2", ",", "L", ",", "\[Alpha]", ",", 
              "Minit"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"i", "=", "2"}], ";", 
         RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Beta]", "=", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"c", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"phaseshift", ":=", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "-", 
              RowBox[{"Arg", "[", "\[Beta]", "]"}]}], ")"}]}], "]"}]}], ";", 
         " ", "\[IndentingNewLine]", 
         RowBox[{"zi", "=", 
          RowBox[{"z0", "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"phaseshift", "^", "3"}]}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"x1", "=", 
          RowBox[{"x", " ", "/.", " ", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"x", ",", "zi"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "/", "3"}], ")"}]}], " ", 
                   RowBox[{"phaseshift", "^", "2"}]}], ")"}]}]}], "}"}]}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"x2", "=", 
          RowBox[{"x", " ", "/.", " ", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"x", ",", "zi"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Delta]", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "/", "3"}], ")"}]}], " ", 
                   RowBox[{"phaseshift", "^", "2"}]}], ")"}]}]}], "}"}]}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "mass", " ", "correction", " ", "for", " ", "the", " ", "omitted", 
           " ", "segment", " ", "of", " ", "path"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Minit", " ", "=", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "x2"}], ")"}], " ", "\[Delta]"}], "]"}]}], 
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"outrays", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"outrays", ",", 
            RowBox[{"singleray", "[", 
             RowBox[{
             "zi", ",", "x1", ",", "x2", ",", "L", ",", "\[Alpha]", ",", 
              "Minit"}], "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"cubiconly", "\[Equal]", "True"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "turning", " ", "point", " ", "is", " ", "a", " ", "zero", " ", 
          "with", " ", "monodromy", " ", "like", " ", 
          RowBox[{"(", "123", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "find", " ", "the", " ", "roots", " ", "at", " ", "a", " ", "point", 
          " ", "very", " ", "near", " ", "z0"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Delta]", "=", "0.05"}], ";", "\[IndentingNewLine]", 
         RowBox[{"xr", "=", 
          RowBox[{"x", "/.", "\[InvisibleSpace]", 
           RowBox[{"roots", "[", 
            RowBox[{"z0", "+", 
             SuperscriptBox["\[Delta]", "3"]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "find", " ", "the", " ", "triple", " ", "of", " ", "roots", " ", 
           "that", " ", "are", " ", "closest", " ", "together"}], " ", "*)"}],
          "\[IndentingNewLine]", 
         RowBox[{"triples", "=", "triplebasis"}], ";", "\[IndentingNewLine]", 
         RowBox[{"xdiff", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"xr", "\[LeftDoubleBracket]", 
                RowBox[{"triples", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}], "-", 
               RowBox[{"xr", "\[LeftDoubleBracket]", 
                RowBox[{"triples", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}]}], "]"}], "+", 
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"xr", "\[LeftDoubleBracket]", 
                RowBox[{"triples", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}], "-", 
               RowBox[{"xr", "\[LeftDoubleBracket]", 
                RowBox[{"triples", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}]}], "]"}], "+", 
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"xr", "\[LeftDoubleBracket]", 
                RowBox[{"triples", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}], "-", 
               RowBox[{"xr", "\[LeftDoubleBracket]", 
                RowBox[{"triples", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "triples", "]"}]}], "}"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"tripleindex", "=", 
          RowBox[{
           RowBox[{"Ordering", "[", 
            RowBox[{"xdiff", ",", "1"}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "find", " ", "initial", " ", "data", " ", "for", " ", "the", " ", 
           "8", " ", "rays", " ", "emerging"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"i", "=", 
          RowBox[{
           RowBox[{
           "triples", "\[LeftDoubleBracket]", "tripleindex", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"j", "=", 
          RowBox[{
           RowBox[{
           "triples", "\[LeftDoubleBracket]", "tripleindex", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"k", "=", 
          RowBox[{
           RowBox[{
           "triples", "\[LeftDoubleBracket]", "tripleindex", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "3", 
           "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"b", "=", 
          RowBox[{
           FractionBox["1", "3"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "xr", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "+", 
             RowBox[{
             "xr", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
             "+", 
             RowBox[{
             "xr", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
            ")"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"c", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xr", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "b"}], ")"}], "/", 
           "\[Delta]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"phaseshift", "[", "1", "]"}], "=", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "4"], 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "-", 
                RowBox[{"Arg", "[", "c", "]"}], "-", 
                RowBox[{"Arg", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"2", " ", "Pi", " ", 
                    RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}]}], ")"}]}], 
             ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"phaseshift", "[", "2", "]"}], "=", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "4"], 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "-", 
                RowBox[{"Arg", "[", "c", "]"}], "-", 
                RowBox[{"Arg", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"4", " ", "Pi", " ", 
                    RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}]}], ")"}]}], 
             ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"phaseshift", "[", "3", "]"}], "=", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "4"], 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "-", 
                RowBox[{"Arg", "[", "c", "]"}], "-", 
                RowBox[{"Arg", "[", 
                 RowBox[{
                  RowBox[{"Exp", "[", 
                   RowBox[{"2", " ", "Pi", " ", 
                    RowBox[{"I", "/", "3"}]}], "]"}], "-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"4", " ", "Pi", " ", 
                    RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}]}], ")"}]}], 
             ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"phaseshift", "[", "4", "]"}], "=", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "4"], 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "-", 
                RowBox[{"Arg", "[", "c", "]"}], "-", 
                RowBox[{"Arg", "[", 
                 RowBox[{
                  RowBox[{"Exp", "[", 
                   RowBox[{"2", " ", "Pi", " ", 
                    RowBox[{"I", "/", "3"}]}], "]"}], "-", "1"}], "]"}]}], 
               ")"}]}], ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"phaseshift", "[", "5", "]"}], "=", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "4"], 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "-", 
                RowBox[{"Arg", "[", "c", "]"}], "-", 
                RowBox[{"Arg", "[", 
                 RowBox[{
                  RowBox[{"Exp", "[", 
                   RowBox[{"4", " ", "Pi", " ", 
                    RowBox[{"I", "/", "3"}]}], "]"}], "-", "1"}], "]"}], "-", 
                RowBox[{"2", " ", "Pi"}]}], ")"}]}], ")"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"phaseshift", "[", "6", "]"}], "=", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "4"], 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "-", 
                RowBox[{"Arg", "[", "c", "]"}], "-", 
                RowBox[{"Arg", "[", 
                 RowBox[{
                  RowBox[{"Exp", "[", 
                   RowBox[{"4", " ", "Pi", " ", 
                    RowBox[{"I", "/", "3"}]}], "]"}], "-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"2", " ", "Pi", " ", 
                    RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}], "-", 
                RowBox[{"2", " ", "Pi"}]}], ")"}]}], ")"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"phaseshift", "[", "7", "]"}], "=", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "4"], 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "-", 
                RowBox[{"Arg", "[", "c", "]"}], "-", 
                RowBox[{"Arg", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"2", " ", "Pi", " ", 
                    RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}], "-", 
                RowBox[{"2", " ", "Pi"}]}], ")"}]}], ")"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"phaseshift", "[", "8", "]"}], "=", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "4"], 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "-", 
                RowBox[{"Arg", "[", "c", "]"}], "-", 
                RowBox[{"Arg", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"4", " ", "Pi", " ", 
                    RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}], "-", 
                RowBox[{"2", " ", "Pi"}]}], ")"}]}], ")"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"outray", "[", "1", "]"}], " ", "=", " ", 
          RowBox[{"singleray", "[", 
           RowBox[{
            RowBox[{"z0", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "^", "3"}], " ", 
              RowBox[{
               RowBox[{"phaseshift", "[", "1", "]"}], "^", "3"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"phaseshift", "[", "1", "]"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"2", " ", "Pi", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}], " ", 
              RowBox[{"phaseshift", "[", "1", "]"}]}]}], ",", "L", ",", 
            "\[Alpha]", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"outray", "[", "2", "]"}], "=", 
          RowBox[{"singleray", "[", 
           RowBox[{
            RowBox[{"z0", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "^", "3"}], " ", 
              RowBox[{
               RowBox[{"phaseshift", "[", "2", "]"}], "^", "3"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"phaseshift", "[", "2", "]"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"4", " ", "Pi", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}], " ", 
              RowBox[{"phaseshift", "[", "2", "]"}]}]}], ",", "L", ",", 
            "\[Alpha]", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"outray", "[", "3", "]"}], "=", 
          RowBox[{"singleray", "[", 
           RowBox[{
            RowBox[{"z0", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "^", "3"}], " ", 
              RowBox[{
               RowBox[{"phaseshift", "[", "3", "]"}], "^", "3"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"2", " ", "Pi", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}], 
              RowBox[{"phaseshift", "[", "3", "]"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"4", " ", "Pi", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}], " ", 
              RowBox[{"phaseshift", "[", "3", "]"}]}]}], ",", "L", ",", 
            "\[Alpha]", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"outray", "[", "4", "]"}], "=", 
          RowBox[{"singleray", "[", 
           RowBox[{
            RowBox[{"z0", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "^", "3"}], " ", 
              RowBox[{
               RowBox[{"phaseshift", "[", "4", "]"}], "^", "3"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"2", " ", "Pi", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}], 
              RowBox[{"phaseshift", "[", "4", "]"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"phaseshift", "[", "4", "]"}]}]}], ",", "L", ",", 
            "\[Alpha]", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"outray", "[", "5", "]"}], "=", 
          RowBox[{"singleray", "[", 
           RowBox[{
            RowBox[{"z0", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "^", "3"}], " ", 
              RowBox[{
               RowBox[{"phaseshift", "[", "5", "]"}], "^", "3"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"4", " ", "Pi", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}], 
              RowBox[{"phaseshift", "[", "5", "]"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"phaseshift", "[", "5", "]"}]}]}], ",", "L", ",", 
            "\[Alpha]", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"outray", "[", "6", "]"}], "=", 
          RowBox[{"singleray", "[", 
           RowBox[{
            RowBox[{"z0", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "^", "3"}], " ", 
              RowBox[{
               RowBox[{"phaseshift", "[", "6", "]"}], "^", "3"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"4", " ", "Pi", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}], 
              RowBox[{"phaseshift", "[", "6", "]"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"2", " ", "Pi", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}], " ", 
              RowBox[{"phaseshift", "[", "6", "]"}]}]}], ",", "L", ",", 
            "\[Alpha]", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"outray", "[", "7", "]"}], " ", "=", " ", 
          RowBox[{"singleray", "[", 
           RowBox[{
            RowBox[{"z0", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "^", "3"}], " ", 
              RowBox[{
               RowBox[{"phaseshift", "[", "7", "]"}], "^", "3"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"phaseshift", "[", "7", "]"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"2", " ", "Pi", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}], " ", 
              RowBox[{"phaseshift", "[", "7", "]"}]}]}], ",", "L", ",", 
            "\[Alpha]", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"outray", "[", "8", "]"}], "=", 
          RowBox[{"singleray", "[", 
           RowBox[{
            RowBox[{"z0", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "^", "3"}], " ", 
              RowBox[{
               RowBox[{"phaseshift", "[", "8", "]"}], "^", "3"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"phaseshift", "[", "8", "]"}]}]}], ",", 
            RowBox[{"b", "+", 
             RowBox[{"c", " ", "\[Delta]", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"4", " ", "Pi", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}], " ", 
              RowBox[{"phaseshift", "[", "8", "]"}]}]}], ",", "L", ",", 
            "\[Alpha]", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"outrays", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"outray", "[", "l", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "outrays"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{
  3.5398933687971287`*^9, {3.5398934454233027`*^9, 3.5398936709681377`*^9}, 
   3.539893823240233*^9, {3.5398939721280813`*^9, 3.53989403764319*^9}, {
   3.539894073078628*^9, 3.539894100683476*^9}, {3.539894140845586*^9, 
   3.5398941595468082`*^9}, {3.539894200529208*^9, 3.53989421750955*^9}, {
   3.539894249815053*^9, 3.5398942664596577`*^9}, {3.539894374208602*^9, 
   3.539894502939188*^9}, {3.539894597407607*^9, 3.5398946170582*^9}, {
   3.539894663180099*^9, 3.539894667615457*^9}, {3.539895123771092*^9, 
   3.539895147735797*^9}, {3.5399775089230556`*^9, 3.5399775803458023`*^9}, {
   3.539977670205409*^9, 3.539977672557679*^9}, {3.53997770919242*^9, 
   3.539977720102893*^9}, {3.5399785582919073`*^9, 3.539978562150152*^9}, {
   3.539978782999566*^9, 3.539978829526937*^9}, 3.539979002731574*^9, {
   3.53997938094347*^9, 3.5399794278021297`*^9}, {3.539979458881221*^9, 
   3.539979492515009*^9}, {3.539979551590391*^9, 3.539979563982437*^9}, {
   3.539979909964736*^9, 3.539979911363677*^9}, {3.53998011855727*^9, 
   3.539980122091609*^9}, {3.539980490443201*^9, 3.539980522957087*^9}, {
   3.539980660981924*^9, 3.539980661333828*^9}, {3.539980999177796*^9, 
   3.53998100932014*^9}, {3.539981766757546*^9, 3.539981790686499*^9}, {
   3.539998649935401*^9, 3.539998666321649*^9}, {3.539998804208786*^9, 
   3.539998813323576*^9}, 3.539999013031234*^9, {3.5490680121608343`*^9, 
   3.549068012309806*^9}, {3.5490680481335773`*^9, 3.5490680483256273`*^9}, {
   3.549157017221881*^9, 3.5491570221459627`*^9}, {3.54919032190067*^9, 
   3.549190329472321*^9}, {3.549190446523827*^9, 3.5491904466201878`*^9}, {
   3.549192400485505*^9, 3.5491924108350563`*^9}, {3.602783323931919*^9, 
   3.602783325195303*^9}, {3.602784414257859*^9, 3.602784422252921*^9}, {
   3.60278618565774*^9, 3.602786233625793*^9}, {3.602786297936203*^9, 
   3.602786323930914*^9}, {3.602786613065366*^9, 3.602786634767727*^9}, {
   3.6027867284145412`*^9, 3.6027868423022623`*^9}, {3.602787075574924*^9, 
   3.6027870856888847`*^9}, {3.602787136721349*^9, 3.602787140149424*^9}, {
   3.602787392052393*^9, 3.602787407475389*^9}, {3.6027875572349443`*^9, 
   3.602787557420905*^9}, {3.602787669882311*^9, 3.602787675620335*^9}, {
   3.6027878632527514`*^9, 3.602787866798119*^9}, {3.602788123445045*^9, 
   3.6027881455121527`*^9}, {3.602788199327942*^9, 3.602788251712336*^9}, {
   3.602788467197394*^9, 3.602788467602687*^9}, 3.602788525461256*^9, {
   3.602788656221312*^9, 3.602788684672942*^9}, {3.602788729778314*^9, 
   3.602788749278303*^9}, {3.6027888024417477`*^9, 3.602788812316818*^9}, {
   3.602788865494041*^9, 3.6027888658580523`*^9}, {3.602788903530656*^9, 
   3.602788905666171*^9}, 3.602788973897551*^9, {3.6027890243197117`*^9, 
   3.602789040156411*^9}, 3.602789247503113*^9, {3.6027894188384647`*^9, 
   3.60278943911576*^9}, {3.602789573182898*^9, 3.6027895740768003`*^9}, {
   3.602789924898397*^9, 3.602789932938671*^9}, {3.602789972509193*^9, 
   3.6027899829249077`*^9}, {3.602790095898099*^9, 3.60279021384859*^9}, {
   3.6027902580099277`*^9, 3.602790285272539*^9}, {3.602790318813856*^9, 
   3.602790320405553*^9}, 3.60279183990774*^9, {3.602791959890154*^9, 
   3.602792112430249*^9}, {3.602802024568694*^9, 3.602802033753087*^9}, {
   3.602802086723216*^9, 3.602802100928073*^9}, {3.602802155019195*^9, 
   3.602802155882916*^9}, 3.6028021912621517`*^9, {3.602802362010853*^9, 
   3.602802389404978*^9}, {3.602802468395015*^9, 3.6028024684718933`*^9}, {
   3.6028026729075727`*^9, 3.602802738398946*^9}, {3.602802827668523*^9, 
   3.6028028315548*^9}, {3.6028030200308867`*^9, 3.602803027372437*^9}, {
   3.6028031172817802`*^9, 3.602803169410943*^9}, {3.602803209501275*^9, 
   3.602803216232996*^9}, 3.602803261336014*^9, {3.602803573563428*^9, 
   3.602803602152801*^9}, {3.6028036357788143`*^9, 3.602803662535913*^9}, {
   3.602805177381926*^9, 3.6028051794115047`*^9}, 3.602805337327005*^9, {
   3.602805462029045*^9, 3.602805462339774*^9}, {3.602806091225477*^9, 
   3.60280611171817*^9}, {3.6028062412811193`*^9, 3.602806257450255*^9}, {
   3.602806343438326*^9, 3.6028063509990187`*^9}, {3.60280688061445*^9, 
   3.602806900579978*^9}, 3.6028069467413588`*^9, {3.6028069881981916`*^9, 
   3.6028069884770203`*^9}, 3.602807056336598*^9, {3.602807144094239*^9, 
   3.602807182208425*^9}, {3.602808566335533*^9, 3.602808604872982*^9}, {
   3.602808693433916*^9, 3.602808724172092*^9}, {3.6028087542533903`*^9, 
   3.602808754766447*^9}, {3.602808815380081*^9, 3.6028088190608788`*^9}, {
   3.602808873262138*^9, 3.602808979833015*^9}, {3.602809512290484*^9, 
   3.602809552374319*^9}, {3.602809849904365*^9, 3.602809897660594*^9}, {
   3.63222641499581*^9, 3.632226420358345*^9}, {3.632227865235314*^9, 
   3.632227881092093*^9}, {3.674496805829466*^9, 3.67449681446696*^9}, {
   3.674497099211465*^9, 3.674497125741076*^9}, 3.6744972329102583`*^9, {
   3.674497387896104*^9, 3.6744973882571783`*^9}, {3.674497467059361*^9, 
   3.674497472340928*^9}, {3.674497550989287*^9, 3.674497602061172*^9}, {
   3.6744977230044613`*^9, 3.6744977529191017`*^9}, {3.6744979176544743`*^9, 
   3.674497925849628*^9}, 3.674498123132327*^9, {3.674498175418895*^9, 
   3.67449822292531*^9}, {3.675447317832212*^9, 3.6754473519269733`*^9}, {
   3.69893186775325*^9, 3.6989319391693068`*^9}, {3.69893217908762*^9, 
   3.698932294184947*^9}, {3.698932915026374*^9, 3.698932985007104*^9}, 
   3.6989347380469503`*^9, {3.698934902847966*^9, 3.6989349387144203`*^9}, {
   3.698935003342463*^9, 3.698935005754414*^9}, {3.698966822933652*^9, 
   3.6989668229561577`*^9}, {3.698966881521599*^9, 3.698966999025666*^9}, {
   3.698967313537478*^9, 3.6989673137159557`*^9}, 3.698967349372759*^9, {
   3.6989674275355263`*^9, 3.698967514140717*^9}, {3.69896754599907*^9, 
   3.698967562939456*^9}, {3.698967662310012*^9, 3.698967665640521*^9}, 
   3.6989677267124033`*^9, {3.698967796310362*^9, 3.6989678009921427`*^9}, {
   3.698967847538423*^9, 3.698967849602213*^9}, {3.698967883662421*^9, 
   3.698967897548896*^9}, {3.698967951927618*^9, 3.698967973288875*^9}, {
   3.698971584620397*^9, 3.698971587029683*^9}, 3.6989716736726847`*^9, 
   3.698971704045517*^9, {3.698972382251169*^9, 3.698972384799451*^9}, 
   3.69897309027236*^9, {3.698973158682083*^9, 3.698973162442474*^9}, 
   3.698973397167642*^9, {3.6989742334121227`*^9, 3.69897426615646*^9}, {
   3.6989747611551847`*^9, 3.698974787886849*^9}, {3.6989750259197693`*^9, 
   3.6989750793074293`*^9}, 3.698975121159842*^9, {3.6989752645781603`*^9, 
   3.6989752658772287`*^9}, 3.6989753358367662`*^9, {3.6989753786156893`*^9, 
   3.698975378794181*^9}, 3.698975537882414*^9, 3.698975591918347*^9, {
   3.698975702539599*^9, 3.6989758774960947`*^9}, {3.698975912747875*^9, 
   3.69897601782465*^9}, 3.698976099045278*^9, {3.69897615751548*^9, 
   3.698976218938774*^9}, 3.69897633088704*^9, {3.6989766191387577`*^9, 
   3.698976680039216*^9}, {3.698976739797208*^9, 3.698976790679556*^9}, {
   3.698976836960966*^9, 3.6989768414769793`*^9}, {3.699007559618638*^9, 
   3.699007576319512*^9}, {3.699007851199531*^9, 3.699007856631682*^9}, {
   3.699010570382929*^9, 3.69901058428506*^9}, {3.699010653807868*^9, 
   3.699010724117169*^9}, {3.699011274930377*^9, 3.699011323501823*^9}, {
   3.699011383362957*^9, 3.6990114070673943`*^9}, {3.6990114795986567`*^9, 
   3.6990114904430313`*^9}, {3.699011886245627*^9, 3.699011904187023*^9}, {
   3.6990119409333153`*^9, 3.699012043715691*^9}, 3.6990122789739637`*^9, {
   3.6990123361700363`*^9, 3.699012336323173*^9}, {3.6990124609954367`*^9, 
   3.6990124610559587`*^9}, 3.700313226237196*^9, {3.7003133437939873`*^9, 
   3.70031340926663*^9}, 3.7003134452709837`*^9, {3.70031356890161*^9, 
   3.700313571786973*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"alltprays", "[", 
    RowBox[{"L_", ",", "\[Alpha]_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "turningpoints", "]"}], ">", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"tprays", "[", 
          RowBox[{"k", ",", "L", ",", "\[Alpha]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "turningpoints", "]"}]}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "3", "}"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.503781631955147*^9, 3.503781654701783*^9}, 
   3.503781728071192*^9, {3.513785827262985*^9, 3.513785831953353*^9}, {
   3.5137865417459583`*^9, 3.5137865439515333`*^9}, {3.5137891629272537`*^9, 
   3.5137891845599937`*^9}, {3.5157956010479803`*^9, 3.515795624798272*^9}, {
   3.539285848885996*^9, 3.539285853709506*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"residues", "[", "z_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Epsilon]", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Epsilon]", "=", "0.0000000001"}], ";", 
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"x", "/.", "\[InvisibleSpace]", 
         RowBox[{"roots", "[", 
          RowBox[{"z", "+", "\[Epsilon]"}], "]"}]}], ")"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.500532503088401*^9, 3.500532505395846*^9}, {
  3.500532700618223*^9, 3.500532747761127*^9}, {3.500532814917902*^9, 
  3.500532883083249*^9}, {3.500532977047987*^9, 3.5005329775078993`*^9}, {
  3.500533025337328*^9, 3.500533111804887*^9}, {3.500535349998111*^9, 
  3.500535357115738*^9}, {3.503527155587055*^9, 3.50352717215466*^9}, {
  3.5151791770240793`*^9, 3.5151791893366337`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"findtp", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "solution", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "z_", "]"}], "=", 
       RowBox[{"Discriminant", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["x", "KK"], "+", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"k", "=", "2"}], "KK"], 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", "k", "]"}], "[", "z", "]"}], " ", 
            SuperscriptBox["x", 
             RowBox[{"KK", "-", "k"}]]}]}]}], ",", "x"}], "]"}]}], " ", ";", 
      " ", "\[IndentingNewLine]", 
      RowBox[{"solution", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "z", "]"}], "\[Equal]", "0"}], ",", 
         "z", ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "solution", "]"}], ">", "0"}], ",", " ", 
        RowBox[{"turningpoints", "=", 
         RowBox[{"z", "/.", "solution"}]}], "\[InvisibleSpace]", ",", " ", 
        RowBox[{"turningpoints", "=", 
         RowBox[{"{", "}"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.535419402270406*^9, 3.5354194634445477`*^9}, 
   3.5354195541221733`*^9, {3.539825606713111*^9, 3.5398256110616617`*^9}, {
   3.544292430051128*^9, 3.5442924300567703`*^9}, {3.602783671559907*^9, 
   3.60278373873106*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"closeQ", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"a", "-", "b"}], "]"}], "<", "0.000001"}], ")"}]}], 
  ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.699010091486279*^9, 3.699010102798119*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"removerepeatedtp", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"turningpoints", "=", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"turningpoints", ",", "closeQ"}], "]"}]}], ";"}], ")"}]}], 
  ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.6990086139378138`*^9, 3.699008618008376*^9}, {
   3.699008811045629*^9, 3.699008830421053*^9}, {3.699010087981471*^9, 
   3.699010090507647*^9}, 3.6990101264285173`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Intersection detection.", "Text",
 InitializationGroup->True,
 CellChangeTimes->{{3.513860958871355*^9, 3.513860961858827*^9}, 
   3.5284992425362062`*^9, 3.528500322202116*^9, {3.532738171992601*^9, 
   3.5327381724123583`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dumptable", "[", "tab_", "]"}], ":=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "&"}], ",", 
    RowBox[{"DownValues", "[", "tab", "]"}]}], "]"}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.513731373863009*^9, 3.51373138130867*^9}, {
  3.513731416666913*^9, 3.513731416892165*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "mswn", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"TimeStep", "\[Rule]", "0.02"}], ",", 
     RowBox[{"Grain", "\[Rule]", "20"}], ",", 
     RowBox[{"BlockTolerance", "\[Rule]", "0.04"}], ",", 
     RowBox[{"KillTimeThreshold", "\[Rule]", "0.005"}], ",", " ", 
     RowBox[{"DoIntersections", "\[Rule]", "True"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "findintersectioncandidates", "]"}], ":=", 
   RowBox[{"Options", "[", "mswn", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "reduceintersectioncandidates", "]"}], ":=", 
   RowBox[{"Options", "[", "mswn", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "killbirthintersections", "]"}], ":=", 
   RowBox[{"Options", "[", "mswn", "]"}]}], ";"}]}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.532801881502263*^9, 3.532801911638648*^9}, {
   3.5328019992559147`*^9, 3.532802003912312*^9}, {3.532802152779647*^9, 
   3.532802162347775*^9}, {3.532802449455896*^9, 3.532802464982665*^9}, {
   3.539262401920937*^9, 3.5392624050141287`*^9}, 3.539268659584733*^9, 
   3.539268698937291*^9, {3.539268986419333*^9, 3.539268986534665*^9}, {
   3.539269051036113*^9, 3.53926905145404*^9}, {3.539271643861758*^9, 
   3.539271644185658*^9}, {3.53943601410642*^9, 3.539436014180477*^9}, {
   3.539436070851256*^9, 3.539436070994198*^9}, {3.53943611394452*^9, 
   3.539436114234654*^9}, 3.539438015483157*^9, 3.5394381894973707`*^9, 
   3.5394386233015203`*^9, 3.5397784389636383`*^9, 3.539778507766053*^9, {
   3.539779418968562*^9, 3.539779422343767*^9}, {3.53978134510765*^9, 
   3.539781356467208*^9}, {3.5398249647019167`*^9, 3.539824967698431*^9}, {
   3.539828623678534*^9, 3.5398286632773933`*^9}, {3.549287824621141*^9, 
   3.5492878368847113`*^9}, {3.549387707655504*^9, 3.5493877079302*^9}, {
   3.606611230448794*^9, 3.606611233903471*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{"data", " ", "format", " ", "for", " ", 
    RowBox[{"intersections", ":", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"first", " ", "ray", " ", "#"}], ",", " ", 
         RowBox[{"first", " ", "intersection", " ", "time"}], ",", " ", 
         RowBox[{"intersection", " ", "position"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"second", " ", "ray", " ", "#"}], ",", " ", 
         RowBox[{"second", " ", "intersection", " ", "time"}], ",", " ", 
         RowBox[{"intersection", " ", "position"}]}], "}"}]}], "}"}]}]}], " ",
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"hash", "[", "z_", "]"}], "=", 
     RowBox[{"Round", "[", 
      RowBox[{"z", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Abs", "[", "z", "]"}], "]"}]}], "]"}]}], ";"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"hash", "[", 
      RowBox[{"z_", ",", "grain_"}], "]"}], "=", 
     RowBox[{"Round", "[", 
      RowBox[{"z", " ", "grain"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"findintersectioncandidates", "[", 
      RowBox[{"rays_", ",", "noldrays_", ",", "parents_", ",", 
       RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "i", ",", "j", ",", "k", ",", "ints", ",", "pp", ",", "ep", ",", 
         "delta", ",", "raystart", ",", "raylen", ",", "timestep", ",", 
         "grain", ",", "initialbox", ",", "tt", ",", "currentbox", ",", 
         "currentstatus", ",", "currentpos", ",", "nsteps", ",", "nrays"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"currentstatus", "=", "\"\<Getting started\>\""}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"timestep", "=", 
         RowBox[{"OptionValue", "[", "TimeStep", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"grain", "=", 
         RowBox[{"OptionValue", "[", "Grain", "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"ints", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"build", " ", "hash"}], "-", 
           RowBox[{
           "table", " ", "of", " ", "boxes", " ", "visited", " ", "by", " ", 
            RowBox[{"rays", ":", " ", 
             RowBox[{
             "\"\<timestep\>\"", " ", "controls", " ", "parameterization", 
              " ", "of", " ", "rays"}]}]}]}], ",", " ", 
          RowBox[{
           RowBox[{
           "\"\<grain\>\"", " ", "controls", " ", "size", " ", "of", " ", 
            "boxes"}], ";", " ", 
           RowBox[{
            RowBox[{"ht", "[", 
             RowBox[{"raynum", ",", " ", "box"}], "]"}], " ", "=", " ", 
            RowBox[{"{", 
             RowBox[{"raynum", ",", " ", 
              RowBox[{"intersection", " ", "time"}], ",", " ", 
              RowBox[{"z", "-", "position"}]}], "}"}]}]}]}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", 
           RowBox[{"noldrays", "+", "1"}]}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "rays", "]"}]}], ",", 
          RowBox[{"i", "=", 
           RowBox[{"i", "+", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"raystart", " ", "=", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"rays", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"raylen", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"rays", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], "]"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"pp", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"rays", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], " ", "/.", " ", 
             RowBox[{"t", "\[Rule]", "raystart"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"initialbox", " ", "=", " ", 
            RowBox[{"hash", "[", 
             RowBox[{"pp", ",", "grain"}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"tt", "=", 
              RowBox[{"raystart", "+", "timestep"}]}], ",", 
             RowBox[{"tt", "\[LessEqual]", "raylen"}], ",", 
             RowBox[{"tt", "=", 
              RowBox[{"tt", "+", "timestep"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"ep", " ", "=", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"rays", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], " ", "/.", " ", 
                RowBox[{"t", "\[Rule]", "tt"}]}]}], ";", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
               "bail", " ", "out", " ", "if", " ", "we", " ", "are", " ", 
                "very", " ", "close", " ", "to", " ", "a", " ", 
                "singularity"}], " ", "*)"}], "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"k", "=", "1"}], ",", 
                RowBox[{"k", "\[LessEqual]", 
                 RowBox[{"Length", "[", "sing", "]"}]}], ",", 
                RowBox[{"k", "=", 
                 RowBox[{"k", "+", "1"}]}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"sing", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "\[NotEqual]", 
                    "Infinity"}], " ", "&&", " ", 
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"pp", "-", 
                    RowBox[{"sing", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
                    "0.02"}]}], ")"}], " ", "||", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"sing", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", "Infinity"}], 
                    " ", "&&", " ", 
                    RowBox[{
                    RowBox[{"Abs", "[", "pp", "]"}], ">", "150"}]}], ")"}]}], 
                   ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"pp", "=", "ep"}], ";", 
                    RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"k", "=", "1"}], ",", 
                  RowBox[{"k", "\[LessEqual]", 
                   RowBox[{"Length", "[", "turningpoints", "]"}]}], ",", 
                  RowBox[{"k", "=", 
                   RowBox[{"k", "+", "1"}]}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"pp", "-", 
                    RowBox[{"turningpoints", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
                    "0.02"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"pp", "=", "ep"}], ";", 
                    RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
               "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
               "divide", " ", "the", " ", "timestep", " ", "into", " ", 
                "smaller", " ", "pieces", " ", "so", " ", "we", " ", 
                RowBox[{"don", "'"}], "t", " ", "jump", " ", "over", " ", 
                "any", " ", "boxes"}], " ", "*)"}], "\[IndentingNewLine]", 
              RowBox[{"delta", " ", "=", " ", 
               RowBox[{"ep", "-", "pp"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"nsteps", " ", "=", " ", 
               RowBox[{"Floor", "[", 
                RowBox[{"10", " ", "grain", " ", 
                 RowBox[{"Abs", "[", "delta", "]"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"currentpos", "=", "pp"}], ";", "\[IndentingNewLine]", 
              RowBox[{"currentbox", "=", 
               RowBox[{"hash", "[", 
                RowBox[{"currentpos", ",", "grain"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"currentstatus", "=", 
               RowBox[{"\"\<Working at time \>\"", "<>", 
                RowBox[{"ToString", "[", "tt", "]"}], "<>", " ", 
                "\"\< on timestep divided into \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"nsteps", "+", "1"}], "]"}], "<>", 
                "\"\< pieces\>\""}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"k", "=", "0"}], ",", 
                RowBox[{"k", "<=", " ", "nsteps"}], ",", " ", 
                RowBox[{"k", "=", 
                 RowBox[{"k", "+", "1"}]}], ",", "\[IndentingNewLine]", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", " ", 
                 RowBox[{
                  RowBox[{
                  "is", " ", "this", " ", "point", " ", "already", " ", "in", 
                   " ", "hash", " ", 
                   RowBox[{"table", "?", " ", "if"}], " ", "so"}], ",", " ", 
                  RowBox[{
                  "mark", " ", "it", " ", "as", " ", "candidate", " ", 
                   "intersection"}]}], " ", "*)"}], "\[IndentingNewLine]", 
                RowBox[{"(*", " ", 
                 RowBox[{"but", " ", 
                  RowBox[{"don", "'"}], "t", " ", "count", " ", 
                  "intersections", " ", "between", " ", "a", " ", "ray", " ", 
                  "and", " ", "one", " ", "of", " ", "its", " ", "parents", 
                  " ", "that", " ", "occur", " ", "very", " ", "near", " ", 
                  "birthplace"}], " ", "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"j", "=", "1"}], ",", 
                   RowBox[{"j", "<", "i"}], ",", 
                   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"currentbox", "-", "initialbox"}], "]"}], ">", 
                    "2"}], " ", "||", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"j", "\[NotEqual]", 
                    RowBox[{"parents", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}]}], " ", "&&", " ", 
                    RowBox[{"j", "\[NotEqual]", 
                    RowBox[{"parents", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ")"}],
                     " ", "&&", " ", 
                    RowBox[{
                    RowBox[{"Head", "[", 
                    RowBox[{"ht", "[", 
                    RowBox[{"j", ",", "currentbox"}], "]"}], "]"}], 
                    "\[NotEqual]", "ht"}]}], ",", ",", ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"ints", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"ints", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "tt", ",", "currentpos"}], "}"}], ",", 
                    RowBox[{"ht", "[", 
                    RowBox[{"j", ",", "currentbox"}], "]"}]}], "}"}]}], 
                    "]"}]}], ";"}]}], " ", "\[IndentingNewLine]", "]"}], 
                    ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{
                  "add", " ", "the", " ", "current", " ", "point", " ", "to", 
                   " ", "the", " ", "hash", " ", "table"}], " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ht", "[", 
                   RowBox[{"i", ",", "currentbox"}], "]"}], "=", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "tt", ",", "currentpos"}], "}"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ht", "[", 
                   RowBox[{"i", ",", 
                    RowBox[{"currentbox", "+", "1"}]}], "]"}], "=", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "tt", ",", "currentpos"}], "}"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ht", "[", 
                   RowBox[{"i", ",", 
                    RowBox[{"currentbox", "+", "I"}]}], "]"}], "=", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "tt", ",", "currentpos"}], "}"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ht", "[", 
                   RowBox[{"i", ",", 
                    RowBox[{"currentbox", "+", "1", "+", "I"}]}], "]"}], "=", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "tt", ",", "currentpos"}], "}"}]}], ";", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{
                  "get", " ", "ready", " ", "for", " ", "the", " ", "next", 
                   " ", "step"}], " ", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"nsteps", ">", "0"}], ",", 
                   RowBox[{
                    RowBox[{"currentpos", "=", 
                    RowBox[{"currentpos", "+", 
                    RowBox[{"delta", "/", "nsteps"}]}]}], ";", 
                    RowBox[{"currentbox", " ", "=", " ", 
                    RowBox[{"hash", "[", 
                    RowBox[{"currentpos", ",", "grain"}], "]"}]}]}]}], "]"}], 
                 ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
               "update", " ", "starting", " ", "position", " ", "for", " ", 
                "the", " ", "next", " ", "timestep"}], " ", "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{"pp", "=", "ep"}], ";"}]}], "\[IndentingNewLine]", 
            "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"nrays", "=", 
         RowBox[{"Length", "[", "rays", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ints", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"ints", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nrays", " ", 
                RowBox[{"#1", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
               RowBox[{"#1", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ")"}], " ", ">", 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nrays", " ", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
               RowBox[{"#2", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ")"}]}], " ", 
            "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", "ints"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.539261879878099*^9, 3.539261943822998*^9}, 
   3.53926197868581*^9, 3.5393611359834137`*^9, {3.539365604547657*^9, 
   3.539365642222047*^9}, {3.539365738997485*^9, 3.539365800261695*^9}, {
   3.539367212305612*^9, 3.5393672174736567`*^9}, {3.5393673131156397`*^9, 
   3.5393673656013403`*^9}, {3.539367839172634*^9, 3.539367867336998*^9}, 
   3.5393768492905817`*^9, 3.539376955396364*^9, {3.539383671325829*^9, 
   3.5393837318542767`*^9}, {3.539385499732642*^9, 3.539385577150296*^9}, {
   3.5393856148299913`*^9, 3.539385641901664*^9}, {3.539385899334969*^9, 
   3.539385911764279*^9}, {3.5393861216442413`*^9, 3.539386164412195*^9}, {
   3.539387126897073*^9, 3.539387160411977*^9}, {3.539434564779709*^9, 
   3.5394346943113194`*^9}, {3.5394347474376593`*^9, 3.539434749528248*^9}, {
   3.539434851045189*^9, 3.539434912896256*^9}, {3.539434960728266*^9, 
   3.539435026882009*^9}, {3.539435200316086*^9, 3.539435233770958*^9}, {
   3.539435286069002*^9, 3.53943530883099*^9}, {3.539435371634472*^9, 
   3.539435415318293*^9}, 3.539435457953741*^9, {3.5394355106811457`*^9, 
   3.539435512032591*^9}, {3.539435546213477*^9, 3.5394355832739973`*^9}, {
   3.5394356656689796`*^9, 3.539435674290954*^9}, {3.539435881970889*^9, 
   3.539435892313697*^9}, 3.539435940509128*^9, {3.539436490240223*^9, 
   3.539436491058668*^9}, {3.5394365283879547`*^9, 3.539436546749762*^9}, {
   3.53943659458742*^9, 3.539436677443602*^9}, {3.5394378118058977`*^9, 
   3.539437813257731*^9}, {3.539437851574873*^9, 3.539437863566813*^9}, {
   3.539438114685635*^9, 3.539438114879572*^9}, {3.539438546066451*^9, 
   3.539438618877903*^9}, {3.539438745835979*^9, 3.5394387660651283`*^9}, 
   3.539439001974196*^9, {3.539439462016604*^9, 3.53943947552551*^9}, {
   3.539439842811871*^9, 3.5394398465013933`*^9}, {3.5394399351271133`*^9, 
   3.539439944867737*^9}, {3.539612114459319*^9, 3.539612121417515*^9}, {
   3.5396125107221823`*^9, 3.539612632636054*^9}, {3.539613325881269*^9, 
   3.5396133271364937`*^9}, {3.5396135148981857`*^9, 
   3.5396135632879467`*^9}, {3.539613688971795*^9, 3.539613704770973*^9}, {
   3.5396341905423393`*^9, 3.539634194196801*^9}, {3.539635185241757*^9, 
   3.5396351871766663`*^9}, 3.5396352317913523`*^9, {3.539718773958476*^9, 
   3.53971889073313*^9}, {3.539718961626872*^9, 3.539719048496141*^9}, {
   3.539719101282506*^9, 3.539719205216198*^9}, {3.539719254299383*^9, 
   3.539719256615123*^9}, {3.539719550705809*^9, 3.539719552424611*^9}, {
   3.539719654109248*^9, 3.5397196556904297`*^9}, {3.539719686283433*^9, 
   3.539719690240234*^9}, {3.539719790341958*^9, 3.53971981536123*^9}, {
   3.5397199156141157`*^9, 3.539719949059485*^9}, {3.539720059615184*^9, 
   3.5397200597826*^9}, {3.539720208246758*^9, 3.539720208418996*^9}, {
   3.539777045715955*^9, 3.539777137461656*^9}, {3.539778070398065*^9, 
   3.539778074608773*^9}, {3.539778161754819*^9, 3.539778163586378*^9}, 
   3.5397809949607153`*^9, {3.5398035354591637`*^9, 3.539803596140994*^9}, {
   3.5398041492025023`*^9, 3.5398041952283487`*^9}, 3.5398220913182297`*^9, {
   3.539822870934834*^9, 3.539822871043055*^9}, {3.5398241992788067`*^9, 
   3.5398242347926197`*^9}, {3.539824534458188*^9, 3.539824554594735*^9}, {
   3.539824948721249*^9, 3.539824949061792*^9}, 3.5440230568319807`*^9, {
   3.5440352611951303`*^9, 3.544035279138468*^9}, 3.544035312375039*^9, {
   3.544053054759355*^9, 3.5440530727284393`*^9}, {3.544053212146214*^9, 
   3.544053212632976*^9}, {3.5444536967810907`*^9, 3.544453704812207*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "consolidate", " ", "list", " ", "of", " ", "intersection", " ", 
    "candidates", " ", "by", " ", "combining", " ", "\"\<blocks\>\""}], " ", 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"reduceintersectioncandidates", "[", 
     RowBox[{"candidatelist_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "cleanedlist", ",", "blockstart", ",", "cur", ",", "blockend", ",", 
        "blockmid", ",", "prev", ",", "i", ",", "timestep", ",", 
        "tolerance"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"timestep", "=", 
        RowBox[{"OptionValue", "[", "TimeStep", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tolerance", "=", 
        RowBox[{"OptionValue", "[", "BlockTolerance", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cleanedlist", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"blockstart", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "candidatelist", "]"}]}], ",", 
         RowBox[{"i", "=", 
          RowBox[{"i", "+", "1"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"cur", "=", 
           RowBox[{"candidatelist", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "see", " ", "if", " ", "we", " ", "are", " ", "at", " ", "the", 
             " ", "end", " ", "of", " ", "a", " ", 
             RowBox[{"block", ":", " ", 
              RowBox[{
              "that", " ", "can", " ", "happen", " ", "if", " ", "the", " ", 
               "ray", " ", "numbers", " ", "change"}]}]}], ",", " ", 
            RowBox[{
            "if", " ", "the", " ", "intersection", " ", "time", " ", "moves", 
             " ", "by", " ", "more", " ", "than", " ", "one", " ", "time", 
             " ", "step"}], ",", " ", 
            RowBox[{
             RowBox[{"or", " ", "if", " ", "the", " ", "z"}], "-", 
             RowBox[{
             "position", " ", "moves", " ", "by", " ", "more", " ", "than", 
              " ", "a", " ", "small", " ", "tolerance"}]}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", ">", "1"}], ")"}], " ", "&&", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"cur", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[NotEqual]", 
                 RowBox[{"prev", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}]}], " ", "||", " ", 
                RowBox[{
                 RowBox[{"cur", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "\[NotEqual]", 
                 RowBox[{"prev", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "||", 
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"cur", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", " ", 
                   RowBox[{"prev", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], ">", 
                 RowBox[{"1.1", " ", "timestep"}]}], " ", "||", " ", 
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"cur", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}], "-", 
                   RowBox[{"prev", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "]"}], ">", 
                 "tolerance"}], " ", "||", " ", 
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"cur", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}], "-", " ", 
                   RowBox[{"prev", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "]"}], ">", 
                 RowBox[{"1.1", " ", "timestep"}]}], " ", "||", " ", 
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"cur", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}], "-", 
                   RowBox[{"prev", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "]"}], ">", 
                 "tolerance"}]}], ")"}]}], ")"}], ",", " ", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"blockend", " ", "=", " ", 
              RowBox[{"i", "-", "1"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"blockmid", " ", "=", " ", 
              RowBox[{"Round", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"blockend", "+", "blockstart"}], ")"}], "/", "2"}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"cleanedlist", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"cleanedlist", ",", 
                RowBox[{"candidatelist", "[", 
                 RowBox[{"[", "blockmid", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"blockstart", "=", "i"}], ";"}]}], "\[IndentingNewLine]",
            "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"prev", " ", "=", " ", "cur"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"blockend", " ", "=", " ", 
        RowBox[{"Length", "[", "candidatelist", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"blockmid", " ", "=", " ", 
        RowBox[{"Round", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"blockend", "+", "blockstart"}], ")"}], "/", "2"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"blockend", ">", "0"}], ",", 
         RowBox[{"cleanedlist", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"cleanedlist", ",", 
            RowBox[{"candidatelist", "[", 
             RowBox[{"[", "blockmid", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "cleanedlist"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.539262124613676*^9, 3.5392622137407722`*^9}, 
   3.539270283957357*^9, {3.539617666671809*^9, 3.539617667666604*^9}, {
   3.539777745532742*^9, 3.539777773489579*^9}, {3.5397785538560143`*^9, 
   3.539778554905871*^9}, 3.5398036435930653`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "refine", " ", "the", " ", "approximate", " ", "intersection", " ", 
     "candidates", " ", "to", " ", "exact", " ", "ones", " ", "using", " ", 
     "the", " ", "root"}], "-", "finder"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"refineintersections", "[", 
     RowBox[{"rays_", ",", " ", "candidatelist_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "cur", ",", "raynum1", ",", "raynum2", ",", "tint1approx", ",", 
        "tint2approx", ",", "ray1", ",", "ray2", ",", "intpt", ",", 
        "preciseints"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"preciseints", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "candidatelist", "]"}]}], ",", 
          RowBox[{"i", "=", 
           RowBox[{"i", "+", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"cur", "=", 
            RowBox[{"candidatelist", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"raynum1", "=", 
            RowBox[{"cur", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"raynum2", "=", 
            RowBox[{"cur", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"tint1approx", "=", 
            RowBox[{"cur", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"tint2approx", "=", 
            RowBox[{"cur", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"ray1", "=", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "raynum1", "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"ray2", "=", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "raynum2", "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
            "suppress", " ", "error", " ", "messages", " ", "but", " ", 
             "check", " ", "for", " ", "them", " ", "internally"}], " ", 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"Quiet", "[", "\[IndentingNewLine]", 
            RowBox[{"intpt", "=", 
             RowBox[{"Check", "[", 
              RowBox[{
               RowBox[{"FindRoot", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ray1", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint1"}]}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ray2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint2"}]}], ")"}]}], "]"}], " ", 
                    "\[Equal]", " ", "0"}], ",", 
                   RowBox[{
                    RowBox[{"Im", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ray1", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint1"}]}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ray2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint2"}]}], ")"}]}], "]"}], " ", 
                    "\[Equal]", " ", "0"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"tint1", ",", "tint1approx", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"ray1", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], 
                    "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"tint2", ",", "tint2approx", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"ray2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], 
                    "]"}]}], "}"}]}], "}"}]}], "]"}], ",", "err"}], "]"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"if", " ", "the", " ", "root"}], "-", 
              RowBox[{"finder", " ", "threw", " ", "an", " ", "error"}]}], 
             ",", " ", 
             RowBox[{"skip", " ", "this", " ", "candidate"}]}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"intpt", "\[Equal]", "err"}], ",", 
             RowBox[{"Continue", "[", "]"}]}], "]"}], " ", ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{
             "otherwise", " ", "do", " ", "some", " ", "mild", " ", "sanity", 
              " ", "checking", " ", "and", " ", "if", " ", "passed"}], ",", 
             " ", 
             RowBox[{"add", " ", "it", " ", "to", " ", "the", " ", "list"}]}],
             " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"tint1", " ", "/.", " ", "intpt"}], ")"}], ">", "0"}],
               " ", "&&", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"tint2", " ", "/.", " ", "intpt"}], ")"}], ">", "0"}],
               " ", "&&", " ", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"ray1", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint1"}]}], " ", "/.", " ", 
                   "intpt"}], ")"}], "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"ray2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint2"}]}], " ", "/.", " ", 
                   "intpt"}], ")"}]}], "]"}], "<", "0.001"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"preciseints", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"preciseints", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"raynum1", ",", 
                    RowBox[{"tint1", " ", "/.", " ", "intpt"}], ",", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ray1", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint1"}]}], " ", "/.", " ", 
                    "intpt"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"raynum2", ",", " ", 
                    RowBox[{"tint2", " ", "/.", " ", "intpt"}], ",", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ray2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint2"}]}], " ", "/.", " ", 
                    "intpt"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", "  ", "\[IndentingNewLine]", 
        RowBox[{"Sort", "[", 
         RowBox[{"preciseints", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#1", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], ">", 
               RowBox[{"#2", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], " ", "||", 
             " ", "\[IndentingNewLine]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"#1", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], " ", "&&", " ", 
               RowBox[{
                RowBox[{"#1", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "\[Equal]", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ")"}], " ", "||",
              " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"#1", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], " ", "&&", " ", 
               RowBox[{
                RowBox[{"#1", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "\[Equal]", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}]}], " ", "&&", " ", 
               RowBox[{
                RowBox[{"#1", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", ">", " ", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], 
            "\[IndentingNewLine]", ")"}], " ", "\[IndentingNewLine]", "&"}]}],
          "]"}]}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.539262498015068*^9, 3.5392625138713083`*^9}, 
   3.539270297230897*^9, {3.5392783242389507`*^9, 3.5392784069287987`*^9}, {
   3.539278469000051*^9, 3.539278489871562*^9}, {3.5493879693580236`*^9, 
   3.549387981561125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Classify", " ", "the", " ", "intersection"}], ",", " ", 
    RowBox[{
    "return", " ", "initial", " ", "data", " ", "for", " ", "a", " ", "new", 
     " ", "ray", " ", "and", " ", "truncation", " ", "data", " ", "for", " ", 
     "an", " ", "old", " ", "ray"}], ",", " ", 
    RowBox[{"if", " ", 
     RowBox[{"applicable", ":", " ", 
      RowBox[{
       RowBox[{"for", " ", "3"}], "-", 
       RowBox[{"way", " ", "intersection"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"returns", " ", 
      RowBox[{"{", 
       RowBox[{"3", ",", "nid", ",", "newstartt", ",", 
        RowBox[{"{", 
         RowBox[{"thruray", ",", "intersectiontime"}], "}"}], ",", "arctype", 
        ",", "newparents"}], "}"}]}], ";", " ", 
     RowBox[{
      RowBox[{"for", " ", "2"}], "-", "way"}]}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"returns", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "nid", ",", "newstartt", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "arctype", ",", 
       "newparents"}], "}"}], " ", "or", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", "}"}], ",", "L", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0", ",", 
       RowBox[{"{", "}"}]}], "}"}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"classifyintersection", "[", 
     RowBox[{"rays_", ",", "int_", ",", " ", "L_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "nrays", ",", "i", ",", "j", ",", "ray1num", ",", "ray2num", ",", 
        "ray1", ",", "ray2", ",", "tint1", ",", "tint2", ",", "delta1", ",", 
        "delta2", ",", "intz", ",", "newinitialdata", ",", "newstartt", ",", 
        "thirdray", ",", "thruray", ",", "thirdraytime", ",", " ", 
        "thruraytime", ",", "ray1velocity", ",", "ray2velocity", ",", 
        "intersectionorientation", ",", "arctype", ",", "newparents"}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"newinitialdata", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"newstartt", "=", "L"}], ";", "\[IndentingNewLine]", 
        RowBox[{"thruray", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"thruraytime", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"thirdray", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"thirdraytime", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"arctype", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"nrays", " ", "=", " ", 
         RowBox[{"Length", "[", "int", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"newparents", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "Look", " ", "for", " ", "two", " ", "rays", " ", "that", " ", 
          "have", " ", "exactly", " ", "one", " ", "index", " ", "in", " ", 
          "common"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "nrays"}], ",", " ", 
          RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", 
              RowBox[{"i", "+", "1"}]}], ",", 
             RowBox[{"j", "\[LessEqual]", "nrays"}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"ray1num", "=", 
               RowBox[{
                RowBox[{"int", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"ray2num", "=", 
               RowBox[{
                RowBox[{"int", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"ray1", "=", 
               RowBox[{"rays", "[", 
                RowBox[{"[", "ray1num", "]"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"ray2", "=", 
               RowBox[{"rays", "[", 
                RowBox[{"[", "ray2num", "]"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"tint1", "=", 
               RowBox[{
                RowBox[{"int", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"tint2", "=", 
               RowBox[{
                RowBox[{"int", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"intz", "=", 
               RowBox[{
                RowBox[{"int", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"delta1", " ", "=", " ", 
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"ray1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", "/.", " ", 
                   RowBox[{"t", "\[Rule]", "tint1"}]}], ")"}], "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"ray2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", "/.", " ", 
                   RowBox[{"t", "\[Rule]", "tint2"}]}], ")"}]}], "]"}]}], ";",
               "\[IndentingNewLine]", 
              RowBox[{"delta2", " ", "=", " ", 
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"ray1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", "/.", " ", 
                   RowBox[{"t", "\[Rule]", "tint1"}]}], ")"}], "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"ray2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", "/.", " ", 
                   RowBox[{"t", "\[Rule]", "tint2"}]}], ")"}]}], "]"}]}], ";",
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{"calculate", " ", "intersection", " ", "orientation"}],
                " ", "*)"}], "\[IndentingNewLine]", 
              RowBox[{"ray1velocity", " ", "=", " ", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"ray1", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", "t"}], "]"}], " ", "/.",
                 " ", 
                RowBox[{"t", "\[Rule]", "tint1"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"ray2velocity", " ", "=", " ", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"ray2", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", "t"}], "]"}], " ", "/.",
                 " ", 
                RowBox[{"t", "\[Rule]", "tint2"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"intersectionorientation", "=", 
               RowBox[{"Sign", "[", 
                RowBox[{"Arg", "[", 
                 RowBox[{"ray1velocity", "/", "ray2velocity"}], "]"}], 
                "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"nrays", "\[Equal]", "3"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"i", "\[Equal]", "1"}], " ", "&&", " ", 
                    RowBox[{"j", "\[Equal]", "2"}]}], ",", " ", 
                   RowBox[{
                    RowBox[{"thirdray", "=", 
                    RowBox[{
                    RowBox[{"int", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
                    RowBox[{"thirdraytime", "=", 
                    RowBox[{
                    RowBox[{"int", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"i", "\[Equal]", "2"}], " ", "&&", " ", 
                    RowBox[{"j", "\[Equal]", "3"}]}], ",", " ", 
                   RowBox[{
                    RowBox[{"thirdray", "=", 
                    RowBox[{
                    RowBox[{"int", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
                    RowBox[{"thirdraytime", "=", 
                    RowBox[{
                    RowBox[{"int", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"i", "\[Equal]", "1"}], " ", "&&", " ", 
                    RowBox[{"j", "\[Equal]", "3"}]}], ",", " ", 
                   RowBox[{
                    RowBox[{"thirdray", "=", 
                    RowBox[{
                    RowBox[{"int", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
                    RowBox[{"thirdraytime", "=", 
                    RowBox[{
                    RowBox[{"int", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}]}], "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"delta2", " ", "<", " ", "0.0002"}], " ", "&&", " ", 
                 RowBox[{"delta1", ">", "0.0002"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"newinitialdata", "=", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"ray1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint1"}]}], ",", " ", 
                    RowBox[{
                    RowBox[{"ray2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint2"}]}], ",", " ", "intz"}], 
                   "}"}]}], ";", " ", "\[IndentingNewLine]", 
                 RowBox[{"newstartt", "=", 
                  RowBox[{"tint1", "+", "tint2"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"thruray", "=", "thirdray"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"thruraytime", "=", "thirdraytime"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"arctype", "=", "intersectionorientation"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"newparents", "=", 
                  RowBox[{"{", 
                   RowBox[{"ray1num", ",", "ray2num", ",", "thirdray"}], 
                   "}"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"delta1", " ", "<", " ", "0.0002"}], " ", "&&", " ", 
                 RowBox[{"delta2", ">", "0.0002"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"newinitialdata", "=", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"ray2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint2"}]}], ",", " ", 
                    RowBox[{
                    RowBox[{"ray1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "tint1"}]}], ",", " ", "intz"}], 
                   "}"}]}], ";", " ", "\[IndentingNewLine]", 
                 RowBox[{"newstartt", "=", 
                  RowBox[{"tint1", "+", "tint2"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"thruray", "=", "thirdray"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"thruraytime", "=", "thirdraytime"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"arctype", "=", 
                  RowBox[{"-", "intersectionorientation"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"newparents", "=", 
                  RowBox[{"{", 
                   RowBox[{"ray1num", ",", "ray2num", ",", "thirdray"}], 
                   "}"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"nrays", ",", "newinitialdata", ",", "newstartt", ",", 
          RowBox[{"{", 
           RowBox[{"thruray", ",", "thruraytime"}], "}"}], ",", "arctype", 
          ",", "newparents"}], "}"}]}], "\[IndentingNewLine]", ")"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.539287595954268*^9, 3.539287637124619*^9}, {
   3.5392887977345877`*^9, 3.539288866442144*^9}, {3.5392890919243803`*^9, 
   3.539289091992453*^9}, {3.539296587444899*^9, 3.539296588501094*^9}, {
   3.5392983738799953`*^9, 3.539298375969863*^9}, {3.539300188831554*^9, 
   3.539300197156304*^9}, {3.539300315656539*^9, 3.539300328159458*^9}, {
   3.539374131064219*^9, 3.539374148828953*^9}, {3.5393747784659033`*^9, 
   3.539374779128851*^9}, {3.539375783057981*^9, 3.5393757908468723`*^9}, {
   3.539376697763753*^9, 3.539376706531283*^9}, {3.539379824301856*^9, 
   3.5393798346379623`*^9}, {3.5393831790825768`*^9, 3.539383181235957*^9}, {
   3.549184022785993*^9, 3.549184090451832*^9}, {3.549184609372972*^9, 
   3.5491846366120872`*^9}, {3.549184693628148*^9, 3.5491848625951138`*^9}, {
   3.54919267209778*^9, 3.5491927038353987`*^9}, {3.549192828268936*^9, 
   3.549192831201047*^9}, {3.5492179440521812`*^9, 3.54921804180787*^9}, {
   3.549218346198423*^9, 3.549218351571624*^9}, 3.5493102596190157`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "consolidate", " ", "intersection", " ", "list", " ", "to", " ", 
     "include", " ", "the", " ", "possibility", " ", "of", " ", 
     RowBox[{"triples", ":", " ", 
      RowBox[{
      "this", " ", "list", " ", "is", " ", "pretty", " ", "small", " ", 
       "hopefully"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "so", " ", "we", " ", "can", " ", "afford", " ", "to", " ", "use", " ", 
      "dumb", " ", "O", 
      RowBox[{"(", 
       RowBox[{"N", "^", "2"}], ")"}], " ", 
      RowBox[{"algorithm", ".", " ", "Some"}], " ", "of", " ", "them", " ", 
      "have", " ", "been", " ", "consolidated", " ", "already", " ", "at", 
      " ", "a", " ", "previous", " ", 
      RowBox[{"stage", ":", " ", 
       RowBox[{
       "these", " ", "may", " ", "not", " ", "be", " ", "moved", " ", "from", 
        " ", "their", " ", "current", " ", "place", " ", "in", " ", "the", 
        " ", "list"}]}]}], ";", " ", 
     RowBox[{"this", " ", "should", " ", "work", " ", 
      RowBox[{"automatically", "."}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"consolidateintersections", "[", "ints_", "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "i", ",", "j", ",", "used", ",", "currentgroup", ",", " ", "groups", 
        ",", " ", "enteringrays", ",", " ", "intersectionpos", ",", 
        "usedrays", ",", "consolidatedints", ",", "currentints"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"used", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"groups", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "find", " ", "out", " ", "which", " ", "intersections", " ", "should",
          " ", "be", " ", "grouped"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "ints", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"used", ",", "i"}], "]"}], ",", 
            RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"currentgroup", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "find", " ", "all", " ", "intersections", " ", "which", " ", 
            "should", " ", "be", " ", "grouped", " ", "with", " ", "the", " ",
             "current", " ", "one"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "each", " ", "\"\<group\>\"", " ", "will", " ", "be", " ", "a", 
            " ", "list", " ", "of", " ", "intersections"}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "if", " ", "you", " ", "make", " ", "the", " ", "threshold", " ", 
             "too", " ", "big", " ", "you", " ", "can", " ", "accidentally", 
             " ", "group", " ", "distinct", " ", "ones"}], ",", " ", 
            RowBox[{"with", " ", "bad", " ", "results"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", "ints", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MemberQ", "[", 
                RowBox[{"used", ",", "j"}], "]"}], ",", 
               RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{"ints", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "1", ",", "3"}], "]"}], "]"}], "-", 
                  RowBox[{"ints", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "3"}], "]"}], "]"}]}], "]"}], 
                "<", "0.0001"}], ",", 
               RowBox[{"currentgroup", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"currentgroup", ",", "j"}], "]"}]}]}], "]"}], 
             ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"groups", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"groups", ",", "currentgroup"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"used", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"used", ",", " ", "currentgroup"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"for", " ", "each", " ", "group"}], ",", " ", 
         RowBox[{
         "find", " ", "all", " ", "distinct", " ", "rays", " ", "that", " ", 
          "are", " ", "entering"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"consolidatedints", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"usedrays", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "groups", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"usedrays", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"currentints", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "scan", " ", "over", " ", "all", " ", "intersections", " ", "in", 
             " ", "this", " ", "group"}], ",", " ", 
            RowBox[{
            "pick", " ", "out", " ", "each", " ", "ray", " ", "that", " ", 
             "enters"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{"groups", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", "1"}], ",", 
               RowBox[{"k", "\[LessEqual]", 
                RowBox[{"Length", "[", 
                 RowBox[{"ints", "[", 
                  RowBox[{"[", 
                   RowBox[{"groups", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "]"}], 
                 "]"}]}], ",", 
               RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"currentray", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"ints", "[", 
                   RowBox[{"[", 
                    RowBox[{"groups", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "]"}], " ", 
                  "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "1"}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", " ", 
                 RowBox[{
                  RowBox[{"if", " ", 
                   RowBox[{"we", "'"}], "ve", " ", "already", " ", "seen", 
                   " ", "this", " ", "ray"}], ",", " ", 
                  RowBox[{"skip", " ", "it"}]}], " ", "*)"}], 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"usedrays", ",", "currentray"}], "]"}], ",", 
                  RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"usedrays", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"usedrays", ",", "currentray"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"currentints", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"currentints", ",", " ", 
                   RowBox[{
                    RowBox[{"ints", "[", 
                    RowBox[{"[", 
                    RowBox[{"groups", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}]}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "build", " ", "a", " ", "consolidated", " ", "intersection", " ", 
            "out", " ", "of", " ", "the", " ", "rays", " ", "involved", " ", 
            "in", " ", "this", " ", "group"}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "usedrays", "]"}], ">", "3"}], ",", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<Warning: intersection \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"Length", "[", "consolidatedints", "]"}], "+", "1"}], 
               "]"}], "<>", "\"\< has \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Length", "[", "usedrays", "]"}], "]"}], "<>", 
              "\"\< rays \>\"", "<>", 
              RowBox[{"ToString", "[", "usedrays", "]"}]}], "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"consolidatedints", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"consolidatedints", ",", "currentints"}], "]"}]}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "consolidatedints"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5392625355202436`*^9, 3.5392625541473227`*^9}, {
   3.5392625912895823`*^9, 3.539262607042667*^9}, 3.539270309432316*^9, {
   3.5392805150817127`*^9, 3.539280581240027*^9}, {3.539280614539213*^9, 
   3.5392809163759117`*^9}, {3.539281022100102*^9, 3.539281028176828*^9}, {
   3.539282195743473*^9, 3.539282202112996*^9}, {3.539282274958776*^9, 
   3.53928241605116*^9}, {3.5392824525541563`*^9, 3.53928275351558*^9}, {
   3.539282798992154*^9, 3.539282807635375*^9}, {3.5392828657392607`*^9, 
   3.539282869298894*^9}, {3.539282982059947*^9, 3.539283088924226*^9}, {
   3.5392832108429747`*^9, 3.539283293311158*^9}, {3.539283359439939*^9, 
   3.539283365811228*^9}, {3.53928339807233*^9, 3.53928340191236*^9}, {
   3.5392834920201397`*^9, 3.539283494114534*^9}, {3.539284237974847*^9, 
   3.539284318066552*^9}, {3.53928435283053*^9, 3.5392843906103077`*^9}, {
   3.539284437345866*^9, 3.539284520642845*^9}, {3.539295993217009*^9, 
   3.539295994219401*^9}, {3.539371176503989*^9, 3.539371186637031*^9}, {
   3.539372615101406*^9, 3.5393726351246977`*^9}, {3.539373565032008*^9, 
   3.539373604407825*^9}, {3.539377428741065*^9, 3.539377482546867*^9}, {
   3.539434440025365*^9, 3.539434477355874*^9}, 3.5396151620020313`*^9, 
   3.539972702906904*^9, 3.5402380512879553`*^9, {3.540238371562257*^9, 
   3.54023838859853*^9}, {3.549308745344384*^9, 3.5493088255801983`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "list", " ", "all", " ", "rays", " ", "and", " ", "turning", " ", "points",
     " ", "in", " ", "the", " ", "genealogy", " ", "of", " ", "a", " ", 
    "given", " ", "ray"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"genealogy", "[", 
     RowBox[{"raynum_", ",", "parents_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "i", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Reap", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "\[LessEqual]", 
            RowBox[{"Length", "[", 
             RowBox[{"parents", "[", 
              RowBox[{"[", "raynum", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Sow", "[", 
             RowBox[{"parents", "[", 
              RowBox[{"[", 
               RowBox[{"raynum", ",", "i"}], "]"}], "]"}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"parents", "[", 
                RowBox[{"[", 
                 RowBox[{"raynum", ",", "i"}], "]"}], "]"}], ">", "0"}], ",", 
              RowBox[{"Sow", "[", 
               RowBox[{"genealogy", "[", 
                RowBox[{
                 RowBox[{"parents", "[", 
                  RowBox[{"[", 
                   RowBox[{"raynum", ",", "i"}], "]"}], "]"}], ",", 
                 "parents"}], "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", "]"}], 
       "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5159454217810907`*^9, 3.5159456466134357`*^9}, {
  3.515945693614715*^9, 3.515945723344771*^9}, {3.515945794666991*^9, 
  3.515945864699524*^9}, {3.515953432821616*^9, 3.515953462550457*^9}, {
  3.549374728423308*^9, 3.5493748619883223`*^9}, {3.549374927317355*^9, 
  3.5493749655380907`*^9}, {3.54937510686371*^9, 3.549375110537016*^9}, {
  3.549375369077578*^9, 3.5493753808358*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "list", " ", "of", " ", "unique", " ", "rays", " ", "and", " ", "turning", 
    " ", "points", " ", "in", " ", "the", " ", "genealogy", " ", "of", " ", 
    "a", " ", "given", " ", "list", " ", "of", " ", "rays"}], " ", "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"ugenealogy", "[", 
     RowBox[{"raylist_", ",", "parents_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "i", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"genealogy", "[", 
           RowBox[{
            RowBox[{"raylist", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "parents"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "raylist", "]"}]}], "}"}]}], "]"}], "]"}], 
       "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.549375383958905*^9, 3.5493754041110163`*^9}, 
   3.549375457174428*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"killbirthintersections", "[", 
    RowBox[{"rays_", ",", "ints_", ",", "parents_", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "j", ",", "k", ",", "constituent", ",", "inttime", ",", 
       "raystarttime", ",", "cleanedlist", ",", "tooclose", ",", "raynum", 
       ",", "secondraynum", ",", "secondconstituent", ",", "secondinttime", 
       ",", "secondraystarttime"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cleanedlist", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "ints", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"tooclose", "=", "False"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "figure", " ", "out", " ", "whether", " ", "this", " ", 
           "intersection", " ", "is", " ", "too", " ", "close", " ", "to", 
           " ", "birth", " ", "of", " ", "one", " ", "of", " ", "the", " ", 
           RowBox[{"rays", ":", " ", 
            RowBox[{
            "\"\<j\>\"", " ", "runs", " ", "over", " ", "all", " ", "rays", 
             " ", "at", " ", "the", " ", "intersection"}]}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{"Length", "[", 
             RowBox[{"ints", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"constituent", "=", 
             RowBox[{"ints", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"constituent", " ", "has", " ", "form", " ", 
              RowBox[{"{", 
               RowBox[{"raynum", ",", " ", "inttime", ",", " ", "intpos"}], 
               "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
            RowBox[{"raynum", "=", 
             RowBox[{"constituent", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"inttime", "=", 
             RowBox[{"constituent", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"raystarttime", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"rays", "[", 
                RowBox[{"[", "raynum", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"inttime", "-", "raystarttime"}], "]"}], "<", 
               RowBox[{"OptionValue", "[", "KillTimeThreshold", "]"}]}], ",", 
              " ", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"k", "=", "1"}], ",", 
                 RowBox[{"k", "\[LessEqual]", 
                  RowBox[{"Length", "[", 
                   RowBox[{"ints", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
                 RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"j", "\[Equal]", "k"}], ",", 
                    RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"secondconstituent", "=", 
                   RowBox[{"ints", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "k"}], "]"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"secondraynum", "=", 
                   RowBox[{"secondconstituent", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{"check", " ", "whether", " ", "the", " ", 
                    RowBox[{"int", ".", " ", "includes"}], " ", "a", " ", 
                    "newborn", " ", "ray", " ", "and", " ", "one", " ", "of", 
                    " ", "its", " ", "parents"}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"parents", "[", 
                    RowBox[{"[", "raynum", "]"}], "]"}], ",", 
                    "secondraynum"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"tooclose", "=", "True"}], ";"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{"check", " ", "whether", " ", "the", " ", 
                    RowBox[{"int", ".", " ", "includes"}], " ", "two", " ", 
                    "newborn", " ", "rays"}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"secondinttime", "=", 
                   RowBox[{"secondconstituent", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"secondraystarttime", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"rays", "[", 
                    RowBox[{"[", "secondraynum", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"secondinttime", "-", "secondraystarttime"}], 
                    "]"}], "<", 
                    RowBox[{"OptionValue", "[", "KillTimeThreshold", "]"}]}], 
                    ",", " ", 
                    RowBox[{
                    RowBox[{"tooclose", "=", "True"}], ";"}]}], "]"}], 
                  ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"if", " ", 
            RowBox[{"it", "'"}], "s", " ", "not", " ", "too", " ", "close"}], 
           ",", " ", 
           RowBox[{
           "add", " ", "it", " ", "to", " ", "the", " ", "list", " ", "to", 
            " ", "be", " ", "returned"}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"tooclose", "\[Equal]", "False"}], ",", 
           RowBox[{"cleanedlist", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"cleanedlist", ",", 
              RowBox[{"ints", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}], " ", "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "cleanedlist"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->CompressedData["
1:eJwlxVsoQwEABuBjebDcypPNPHhgWlYuWVtCR1krq43DeKBlLltSJyvLg+K4
JeWStWWltWZKKB6kkbmUSxY1p2WIYg+job0pEc5/PHx9eSa6oUtAEEQuB4s6
pFkaY5w8Lb4qxDXPU3Lc6WH/j32WYJnErMFidUyHly1pFJ53vhmxj2BNuF+u
et/gtoeXElgjVJwHzHFyfWXwAt9OlIdxtILhtzoD93hujfnFrXcpyfvc2S+r
/BZ5nhCz1h8plj12K3EqfcSvzNiswp0RUTUO6oJ1eNRBanEoSaHHdomD3zZp
a8ZFs64W7M+v78I34fEeXGky09jTHuDv+H6g/H1x8vA4swlvD43U7nD7aIEa
NwoOKJw40xnwALvYhr3K6XZc4BsYxoaxLQar0+PjOFJGTWCtu3cGO/VP/FHV
5QKWiSkX1viYV1yRo/zAaZ58Zpc79HXCb4l593Cp+zqA/wCrSPGi
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mswn", "[", 
    RowBox[{"L_", ",", "\[Alpha]_", ",", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "rays", ",", "noldrays", ",", "intcand", ",", "ints", ",", "newints", 
       ",", "allints", ",", "nid", ",", "secondaryrays", ",", "k", ",", 
       "ages", ",", "windings", ",", "solitoncounts", ",", "newstartts", ",", 
       " ", "noldints", ",", "intswithsecondaryrays", ",", 
       "intswithtruncations", ",", "eliminatedints", ",", "newray", ",", "i", 
       ",", "j", ",", "currentstate", ",", " ", "keepgoing", ",", " ", 
       "inttypes", ",", "joblist", ",", "currentint", ",", "raytotruncate", 
       ",", "parents", ",", "thirdraysolitons", ",", "thirdraywinding", ",", 
       "newwinding", ",", "newparents", ",", "truncationtime", ",", "newage", 
       ",", "newsolitoncount"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"intswithsecondaryrays", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"intswithtruncations", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eliminatedints", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"currentstate", "=", "\"\<Generating initial rays\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rays", "=", 
       RowBox[{"alltprays", "[", 
        RowBox[{"L", ",", "\[Alpha]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ages", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "rays", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"windings", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "rays", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"solitoncounts", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "rays", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "mark", " ", "initial", " ", "rays", " ", "with", " ", "parents", " ",
          "0", " ", "and"}], " ", "-", 
        RowBox[{
        "n", " ", "where", " ", "n", " ", "is", " ", "the", " ", "number", 
         " ", "of", " ", "the", " ", "turning", " ", "point"}]}], " ", "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{"parents", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", 
            RowBox[{"Ceiling", "[", 
             RowBox[{"k", "/", "3"}], "]"}]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "rays", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"noldrays", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ints", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "ht", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "DoIntersections", "]"}], " ", "&&", " ", 
         RowBox[{"noldrays", "\[NotEqual]", 
          RowBox[{"Length", "[", "rays", "]"}]}], " ", "&&", " ", 
         RowBox[{"KK", ">", "2"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "look", " ", "for", " ", "intersections", " ", "between", " ", 
          "newly", " ", "generated", " ", "rays", " ", "and", " ", "new", " ",
           "or", " ", "previously", " ", "existing", " ", "rays"}], " ", 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "currentstate", "=", "\"\<Finding intersection candidates\>\""}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"newints", "=", 
          RowBox[{"findintersectioncandidates", "[", 
           RowBox[{"rays", ",", "noldrays", ",", "parents", ",", 
            RowBox[{"FilterRules", "[", 
             RowBox[{
              RowBox[{"{", "opts", "}"}], ",", 
              RowBox[{"Options", "[", "findintersectioncandidates", "]"}]}], 
             "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"debug", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{"Length", "[", "newints", "]"}], "]"}], "<>", 
             "\"\< raw candidates\>\""}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"debugmore", ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Raw candidates: \>\"", "<>", 
             RowBox[{"ToString", "[", "newints", "]"}]}], "]"}]}], "]"}], ";",
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"currentstate", " ", "=", 
          RowBox[{"\"\<Reducing intersection candidates, first round (\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"Length", "[", "newints", "]"}], "]"}], "<>", 
           "\"\< of them)\>\""}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"newints", "=", 
          RowBox[{"reduceintersectioncandidates", "[", "newints", "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"debug", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{"Length", "[", "newints", "]"}], "]"}], "<>", 
             "\"\< candidates after reduction\>\""}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"debugmore", ",", 
           RowBox[{"Print", "[", "newints", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"currentstate", " ", "=", " ", 
          RowBox[{"\"\<Refining intersection candidates (\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"Length", "[", "newints", "]"}], "]"}], "<>", 
           "\"\< of them)\>\""}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"newints", "=", 
          RowBox[{"refineintersections", "[", 
           RowBox[{"rays", ",", "newints"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"debug", ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Candidate table after first refinement: \>\"", "<>", 
             RowBox[{"ToString", "[", "newints", "]"}]}], "]"}]}], "]"}], ";",
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
         "currentstate", " ", "=", " ", 
          "\"\<Killing intersections that occur at birth time\>\""}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"newints", "=", 
          RowBox[{"killbirthintersections", "[", 
           RowBox[{"rays", ",", "newints", ",", "parents", ",", 
            RowBox[{"FilterRules", "[", 
             RowBox[{
              RowBox[{"{", "opts", "}"}], ",", 
              RowBox[{"Options", "[", "killbirthintersections", "]"}]}], 
             "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"debug", ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Candidate table after killing: \>\"", "<>", 
             RowBox[{"ToString", "[", "newints", "]"}]}], "]"}]}], "]"}], ";",
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"currentstate", " ", "=", " ", 
          RowBox[{
          "\"\<Reducing intersection candidates, second round (\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"Length", "[", "newints", "]"}], "]"}], "<>", 
           "\"\< of them)\>\""}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"newints", "=", 
          RowBox[{"reduceintersectioncandidates", "[", "newints", "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"debug", ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Candidate table after second reduction: \>\"", "<>", 
             RowBox[{"ToString", "[", "newints", "]"}]}], "]"}]}], "]"}], ";",
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{
           "build", " ", "intersection", " ", "list", " ", "containing", " ", 
            "both", " ", "new", " ", "intersections", " ", "and", " ", 
            "previous", " ", "ones"}], ";", " ", 
           RowBox[{"consolidate", " ", "them"}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"currentstate", " ", "=", " ", 
          RowBox[{"\"\<Consolidating intersection list (\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"Length", "[", "newints", "]"}], "]"}], "<>", 
           "\"\< of them)\>\""}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"allints", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"ints", ",", "newints"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"allints", "=", 
          RowBox[{"consolidateintersections", "[", "allints", "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"noldrays", "=", 
          RowBox[{"Length", "[", "rays", "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
         "currentstate", " ", "=", " ", "\"\<Classifying intersections\>\""}],
          ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"inttypes", "=", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "get", " ", "basic", " ", "data", " ", "about", " ", "each", " ", 
           "intersection"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", " ", 
           RowBox[{"i", "\[LessEqual]", 
            RowBox[{"Length", "[", "allints", "]"}]}], ",", " ", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"currentstate", " ", "=", " ", 
             RowBox[{"\"\<Processing intersection \>\"", "<>", 
              RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\< of \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Length", "[", "allints", "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"inttypes", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"inttypes", ",", 
               RowBox[{"classifyintersection", "[", 
                RowBox[{"rays", ",", 
                 RowBox[{"allints", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "L"}], "]"}]}], 
              "]"}]}]}]}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "sort", " ", "intersections", " ", "by", " ", "which", " ", "one", 
           " ", "will", " ", "emit", " ", "a", " ", "new", " ", "ray", " ", 
           "first"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
         "currentstate", "=", "\"\<Sorting intersections into job list\>\""}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"joblist", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{
               RowBox[{"inttypes", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "allints", "]"}]}], "}"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"joblist", "=", 
          RowBox[{"Sort", "[", 
           RowBox[{"joblist", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"#1", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "<", 
              RowBox[{"#2", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], " ", "&"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "now", " ", "work", " ", "down", " ", "the", " ", "job", " ", 
           "list"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "\[LessEqual]", 
            RowBox[{"Length", "[", "joblist", "]"}]}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"currentint", "=", 
             RowBox[{"joblist", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{"debugmore", ",", 
              RowBox[{"Print", "[", 
               RowBox[{"\"\<Item \>\"", "<>", 
                RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\< of \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Length", "[", "joblist", "]"}], "]"}], "<>", 
                "\"\< on int list is intersection \>\"", "<>", 
                RowBox[{"ToString", "[", "currentint", "]"}], "<>", 
                "\"\< with size \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{
                  RowBox[{"inttypes", "[", 
                   RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], " ", "]"}], "<>", 
                "\"\< at position \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{
                  RowBox[{"allints", "[", 
                   RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], "]"}], " ", "<>", 
                " ", "\"\< involving rays \>\"", " ", "<>", " ", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"allints", "[", 
                    RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "1"}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"inttypes", "[", 
                    RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}],
                "  ", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "if", " ", "we", " ", "already", " ", "have", " ", "a", " ", 
               "ray", " ", "emanating", " ", "from", " ", "here"}], ",", " ", 
              RowBox[{"then", " ", "skip"}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"intswithsecondaryrays", ",", " ", "currentint"}], 
               "]"}], ",", 
              RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "if", " ", "we", " ", "already", " ", "truncated", " ", "at", 
               " ", "this", " ", "intersection"}], ",", " ", 
              RowBox[{"then", " ", "skip"}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"intswithtruncations", ",", " ", "currentint"}], "]"}],
               ",", 
              RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "if", " ", "we", " ", "already", " ", "eliminated", " ", "this",
                " ", "intersection"}], ",", " ", 
              RowBox[{"then", " ", "skip"}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"eliminatedints", ",", " ", "currentint"}], "]"}], ",", 
              RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "if", " ", "the", " ", "new", " ", "ray", " ", "would", " ", 
               "start", " ", "out", " ", "beyond", " ", "the", " ", 
               "cutoff"}], ",", " ", 
              RowBox[{"then", " ", "skip"}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"inttypes", "[", 
                 RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], ">=", "L"}], ",", 
              RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "if", " ", "there", " ", "were", " ", "3", " ", "rays", " ", 
               "colliding", " ", "here"}], ",", " ", 
              RowBox[{
               RowBox[{
               "then", " ", "truncate", " ", "one", " ", "of", " ", "them"}], 
               ";", " ", 
               RowBox[{
               "truncation", " ", "data", " ", "is", " ", "contained", " ", 
                "in", " ", 
                RowBox[{"inttype", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"inttypes", "[", 
                 RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "3"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"raytotruncate", "=", 
                RowBox[{
                 RowBox[{"inttypes", "[", 
                  RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                "count", " ", "the", " ", "solitons", " ", "and", " ", 
                 "winding", " ", "from", " ", "the", " ", "truncated", " ", 
                 "ray"}], " ", "*)"}], "\[IndentingNewLine]", 
               RowBox[{"thirdraysolitons", " ", "=", " ", 
                RowBox[{"solitoncounts", "[", 
                 RowBox[{"[", "raytotruncate", "]"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"thirdraywinding", " ", "=", " ", 
                RowBox[{"windings", "[", 
                 RowBox[{"[", "raytotruncate", "]"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                "truncate", " ", "all", " ", "3", " ", "components", " ", 
                 "of", " ", "the", " ", "ray", " ", "function"}], " ", "*)"}],
                "\[IndentingNewLine]", 
               RowBox[{"truncationtime", "=", 
                RowBox[{
                 RowBox[{"inttypes", "[", 
                  RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"4", ",", "2"}], "]"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"j", "=", "1"}], ",", 
                 RowBox[{"j", "\[LessEqual]", "3"}], ",", 
                 RowBox[{"j", "++"}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"rays", "[", 
                    RowBox[{"[", "raytotruncate", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], "]"}],
                   "=", "truncationtime"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"intswithtruncations", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"intswithtruncations", ",", "currentint"}], "]"}]}], 
               ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{"debug", ",", 
                 RowBox[{"Print", "[", 
                  RowBox[{"\"\<Truncated ray \>\"", "<>", 
                   RowBox[{"ToString", "[", "raytotruncate", "]"}], "<>", 
                   "\"\< at time \>\"", "<>", 
                   RowBox[{"ToString", "[", "truncationtime", "]"}]}], 
                  "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                 RowBox[{
                 "seek", " ", "through", " ", "the", " ", "intersection", " ",
                   "list"}], ",", " ", 
                 RowBox[{
                 "find", " ", "later", " ", "intersections", " ", "involving",
                   " ", "the", " ", "truncated", " ", "ray"}], ",", " ", 
                 RowBox[{
                 "replace", " ", "it", " ", "with", " ", "the", " ", "new", 
                  " ", "one"}]}], " ", "*)"}], "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"j", "=", "1"}], ",", 
                 RowBox[{"j", "\[LessEqual]", 
                  RowBox[{"Length", "[", "allints", "]"}]}], ",", 
                 RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"For", "[", 
                   RowBox[{
                    RowBox[{"k", "=", "1"}], ",", 
                    RowBox[{"k", "\[LessEqual]", 
                    RowBox[{"Length", "[", 
                    RowBox[{"allints", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"j", "\[NotEqual]", "currentint"}], " ", "&&", 
                    " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"allints", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                    "raytotruncate"}], " ", "&&", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"allints", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ">", "truncationtime"}]}],
                     ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"allints", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{"Length", "[", "rays", "]"}], "+", "1"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{"debug", ",", 
                    RowBox[{
                    RowBox[{"Print", "[", 
                    RowBox[{"\"\<Replaced ray \>\"", "<>", 
                    RowBox[{"ToString", "[", "raytotruncate", "]"}], "<>", 
                    "\"\< with ray \>\"", "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    RowBox[{"Length", "[", "rays", "]"}], "+", "1"}], "]"}], 
                    "<>", "\"\< in intersection \>\"", "<>", 
                    RowBox[{"ToString", "[", "j", "]"}]}], "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                   "\[IndentingNewLine]", "]"}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
              ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"thirdraysolitons", "=", "0"}], ";"}]}], " ", 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"OK", ",", " ", 
              RowBox[{
              "now", " ", "generate", " ", "a", " ", "new", " ", "ray"}]}], 
             " ", "*)"}], "\[IndentingNewLine]", 
            RowBox[{"currentstate", "=", 
             RowBox[{"\"\<Generating new ray number \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"Length", "[", "rays", "]"}], "+", "1"}], "]"}], 
              "<>", "\"\< born at time \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"joblist", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"newray", "=", 
             RowBox[{"singleray", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"inttypes", "[", 
                 RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"inttypes", "[", 
                 RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"inttypes", "[", 
                 RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "L", ",", 
               "\[Alpha]", ",", 
               RowBox[{
                RowBox[{"inttypes", "[", 
                 RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"intswithsecondaryrays", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"intswithsecondaryrays", ",", "currentint"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"rays", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"rays", ",", "newray"}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"record", " ", "its", " ", "parentage"}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"newparents", "=", 
             RowBox[{
              RowBox[{"inttypes", "[", 
               RowBox[{"[", "currentint", "]"}], "]"}], "[", 
              RowBox[{"[", "6", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"parents", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"parents", ",", "newparents"}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "age", " ", "is", " ", "that", " ", "of", " ", "the", " ", 
               "oldest", " ", "parent", " ", "plus", " ", "1"}], ",", " ", 
              RowBox[{
              "or", " ", "age", " ", "of", " ", "the", " ", "ray", " ", 
               "passing", " ", "through"}], ",", " ", 
              RowBox[{
               RowBox[{"whichever", "'"}], "s", " ", "smaller"}]}], " ", 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{"newage", " ", "=", " ", 
             RowBox[{"1", "+", 
              RowBox[{"Max", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"ages", "[", 
                  RowBox[{"[", 
                   RowBox[{"newparents", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", " ", 
                 RowBox[{"ages", "[", 
                  RowBox[{"[", 
                   RowBox[{"newparents", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "}"}], 
               "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"newparents", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
              " ", 
              RowBox[{"newage", "=", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"newage", ",", 
                  RowBox[{"ages", "[", 
                   RowBox[{"[", 
                    RowBox[{"newparents", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", "]"}], "]"}]}], 
                 "}"}], "]"}]}]}], " ", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"ages", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"ages", ",", "newage"}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
             "winding", " ", "is", " ", "sum", " ", "of", " ", "windings", 
              " ", "of", " ", "parents", " ", "plus", " ", "intersection", 
              " ", "arctype"}], " ", "*)"}], "\[IndentingNewLine]", 
            RowBox[{"newwinding", " ", "=", " ", 
             RowBox[{
              RowBox[{"windings", "[", 
               RowBox[{"[", 
                RowBox[{"newparents", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "+", 
              RowBox[{"windings", "[", 
               RowBox[{"[", 
                RowBox[{"newparents", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{"inttypes", "[", 
                RowBox[{"[", "currentint", "]"}], "]"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"windings", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"windings", ",", " ", "newwinding"}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
             "soliton", " ", "count", " ", "is", " ", "product", " ", "of", 
              " ", "soliton", " ", "counts", " ", "of", " ", "parents"}], " ",
              "*)"}], "\[IndentingNewLine]", 
            RowBox[{"newsolitoncount", " ", "=", "  ", 
             RowBox[{
              RowBox[{
               RowBox[{"solitoncounts", "[", 
                RowBox[{"[", 
                 RowBox[{"newparents", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], " ", 
               RowBox[{"solitoncounts", "[", 
                RowBox[{"[", 
                 RowBox[{"newparents", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], " ", "+", 
              " ", 
              RowBox[{"thirdraysolitons", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{"Pi", " ", 
                 RowBox[{"I", "/", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"newwinding", "-", "thirdraywinding"}], ")"}]}], 
                "]"}]}]}]}], " ", ";", "\[IndentingNewLine]", 
            RowBox[{"solitoncounts", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"solitoncounts", ",", "newsolitoncount"}], "]"}]}], ";",
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"print", " ", "debugging", " ", "info"}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{"debug", ",", 
              RowBox[{"Print", "[", 
               RowBox[{"\"\<New ray number \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Length", "[", "rays", "]"}], "]"}], "<>", 
                "\"\< born from intersection \>\"", "<>", 
                RowBox[{"ToString", "[", "currentint", "]"}], "<>", 
                "\"\< at time \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"joblist", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "<>", 
                "\"\< and position \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{
                  RowBox[{"inttypes", "[", 
                   RowBox[{"[", "currentint", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "3"}], "]"}], "]"}], "]"}], " ", "<>", 
                " ", "\"\< with parents \>\"", "<>", 
                RowBox[{"ToString", "[", "newparents", "]"}], "<>", 
                "\"\<, age \>\"", "<>", 
                RowBox[{"ToString", "[", "newage", "]"}], "<>", 
                "\"\<, soliton count \>\"", "<>", 
                RowBox[{"ToString", "[", "newsolitoncount", "]"}]}], " ", 
               "]"}]}], " ", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "The", " ", "next", " ", "intersection", " ", "to", " ", 
               "process", " ", "might", " ", "be", " ", "one", " ", 
               "involving", " ", "this", " ", "new", " ", "ray"}], ";", " ", 
              RowBox[{
              "so", " ", "get", " ", "out", " ", "of", " ", "this", " ", 
               "loop", " ", "to", " ", "reprocess", " ", "the", " ", 
               "intersection", " ", "list"}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"Break", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "get", " ", "ready", " ", "for", " ", "the", " ", "next", " ", 
           "cycle"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"ints", "=", "allints"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "store", " ", "intersection", " ", "and", " ", "ray", " ", "data", " ",
         "as", " ", "global", " ", "variable", " ", "for", " ", "later", " ", 
        "perusal"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"inttable", "=", "ints"}], ";", "\[IndentingNewLine]", 
      RowBox[{"raytable", "=", "rays"}], ";", "\[IndentingNewLine]", 
      RowBox[{"windingtable", "=", "windings"}], ";", "\[IndentingNewLine]", 
      RowBox[{"solitontable", "=", "solitoncounts"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"parenttable", "=", "parents"}], ";", "\[IndentingNewLine]", 
      RowBox[{"agetable", "=", "ages"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "finally", " ", "return", " ", "the", " ", "data", " ", "of", " ", 
         "rays"}], ",", " ", 
        RowBox[{"their", " ", "ages"}], ",", " ", 
        RowBox[{"soliton", " ", "counts"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"rays", ",", "ages", ",", "solitoncounts"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.515191101924724*^9, 3.5151911151513577`*^9}, {
   3.515191160184915*^9, 3.51519133935014*^9}, {3.5155026564110003`*^9, 
   3.515502677278883*^9}, {3.515502925578824*^9, 3.5155029580728493`*^9}, {
   3.515522802520918*^9, 3.51552289481982*^9}, {3.515523606769619*^9, 
   3.515523643287323*^9}, {3.5155237389714117`*^9, 3.51552373951935*^9}, {
   3.51552378592179*^9, 3.515523814329455*^9}, {3.515523890595457*^9, 
   3.515523906101883*^9}, {3.5155239499440203`*^9, 3.5155239564239197`*^9}, {
   3.5155265516386147`*^9, 3.515526553590806*^9}, {3.515812196986292*^9, 
   3.5158122909636097`*^9}, {3.515943763655184*^9, 3.515943820401029*^9}, {
   3.51594397611727*^9, 3.515944021411787*^9}, {3.5159449634840508`*^9, 
   3.5159450190950193`*^9}, {3.515955346511718*^9, 3.515955350822555*^9}, {
   3.5159633364945173`*^9, 3.5159633457800627`*^9}, {3.515963398674819*^9, 
   3.515963436416943*^9}, {3.515963486940254*^9, 3.515963489660144*^9}, {
   3.5159648497216663`*^9, 3.5159648501684113`*^9}, {3.5159661955332317`*^9, 
   3.5159662058092413`*^9}, {3.516231882757031*^9, 3.516231885919156*^9}, {
   3.516231944193636*^9, 3.516231951965687*^9}, {3.5162322155513783`*^9, 
   3.516232248344051*^9}, {3.5162324501466513`*^9, 3.516232479214769*^9}, {
   3.516232532521956*^9, 3.5162325359482603`*^9}, {3.5162331453592567`*^9, 
   3.5162331546473827`*^9}, {3.5162333540543747`*^9, 3.51623335667669*^9}, {
   3.516234571530422*^9, 3.51623459953237*^9}, {3.516235045009354*^9, 
   3.516235052894907*^9}, {3.5162378426412973`*^9, 3.5162378453764544`*^9}, {
   3.5202578884898376`*^9, 3.520257945979357*^9}, {3.520258203344021*^9, 
   3.520258218188995*^9}, {3.520258293894114*^9, 3.5202583024061832`*^9}, {
   3.521497548376874*^9, 3.52149756706178*^9}, {3.521497598625602*^9, 
   3.521497627534319*^9}, {3.5214976978679323`*^9, 3.521497726456279*^9}, {
   3.521499366306827*^9, 3.5214993899487123`*^9}, {3.521500546423378*^9, 
   3.521500550670733*^9}, 3.52150086114163*^9, {3.52151129674973*^9, 
   3.521511341734611*^9}, {3.521578654018325*^9, 3.521578655440096*^9}, {
   3.521578696578479*^9, 3.521578699838567*^9}, {3.521578888124363*^9, 
   3.521578895935836*^9}, {3.5215793661245832`*^9, 3.521579368595027*^9}, {
   3.521579479942618*^9, 3.521579486301079*^9}, {3.521579517364579*^9, 
   3.5215795338544188`*^9}, 3.521579626279106*^9, {3.521579673706759*^9, 
   3.521579674125197*^9}, {3.521585242525885*^9, 3.5215852772583323`*^9}, {
   3.521585771075094*^9, 3.521585797837193*^9}, {3.521586373563624*^9, 
   3.521586382139125*^9}, {3.5215866769509687`*^9, 3.521586683029475*^9}, {
   3.521587626615237*^9, 3.5215876270935507`*^9}, {3.521587779493854*^9, 
   3.5215877855724*^9}, {3.521587824083934*^9, 3.521587825704793*^9}, {
   3.5215910423324347`*^9, 3.521591046015202*^9}, {3.528509168725922*^9, 
   3.528509204256672*^9}, {3.5285836396039963`*^9, 3.528583642004984*^9}, 
   3.528723497573484*^9, {3.529785562359247*^9, 3.529785564052047*^9}, 
   3.532802123987566*^9, {3.532802333728252*^9, 3.5328023648124447`*^9}, {
   3.539263983532373*^9, 3.5392640213529987`*^9}, {3.539282879349702*^9, 
   3.539282881672201*^9}, {3.539283412077161*^9, 3.539283415414743*^9}, {
   3.539283475477716*^9, 3.53928348332517*^9}, {3.539283620973456*^9, 
   3.539283624296094*^9}, {3.5392836616143923`*^9, 3.539283741944667*^9}, {
   3.539283825508985*^9, 3.5392838279266167`*^9}, {3.539284613059684*^9, 
   3.539284623303651*^9}, {3.5392848653996162`*^9, 3.539284865626295*^9}, {
   3.539284939324127*^9, 3.539285064699933*^9}, {3.539285101181466*^9, 
   3.539285120570068*^9}, {3.5392851576699257`*^9, 3.53928516632817*^9}, {
   3.539285280735828*^9, 3.539285291582403*^9}, 3.539285322999737*^9, {
   3.539285551929077*^9, 3.5392856854022837`*^9}, 3.539285862669485*^9, {
   3.539286832681356*^9, 3.539286852254488*^9}, {3.539287344013014*^9, 
   3.5392874033310013`*^9}, {3.539287472320355*^9, 3.5392874800098886`*^9}, {
   3.539289145879036*^9, 3.5392892137606173`*^9}, {3.53928929390243*^9, 
   3.53928930721024*^9}, {3.5392894238099813`*^9, 3.5392894245088797`*^9}, {
   3.539290390685742*^9, 3.539290391306278*^9}, {3.539290582719883*^9, 
   3.5392906324523363`*^9}, {3.539290702581799*^9, 3.539290735271619*^9}, {
   3.539290782469039*^9, 3.53929084681238*^9}, {3.53929091271381*^9, 
   3.539291080922001*^9}, {3.539291136203106*^9, 3.539291139453046*^9}, {
   3.539291537359099*^9, 3.539291611261055*^9}, {3.539293902676633*^9, 
   3.539293906584708*^9}, {3.539295063489397*^9, 3.539295083798813*^9}, {
   3.539295306366912*^9, 3.539295325247335*^9}, {3.539295391770301*^9, 
   3.539295433812413*^9}, {3.539295475070279*^9, 3.53929549236229*^9}, {
   3.53929552999752*^9, 3.539295583656588*^9}, {3.539295614774666*^9, 
   3.539295644040811*^9}, {3.539295705455059*^9, 3.539295725085343*^9}, {
   3.539295952362836*^9, 3.539295953859043*^9}, {3.539296332290736*^9, 
   3.5392963414390297`*^9}, {3.5392965202665033`*^9, 3.539296557519472*^9}, {
   3.539299644060186*^9, 3.539299680013405*^9}, {3.539299713729809*^9, 
   3.5392997378103027`*^9}, {3.539299846930447*^9, 3.5392999108925056`*^9}, {
   3.539361541915667*^9, 3.539361685281049*^9}, {3.539365491289291*^9, 
   3.539365511617105*^9}, {3.539365543015958*^9, 3.5393655906042337`*^9}, {
   3.539365925466566*^9, 3.539365943980198*^9}, {3.539365978052964*^9, 
   3.5393660342207403`*^9}, {3.539366291599928*^9, 3.539366345276321*^9}, {
   3.5393669350144463`*^9, 3.539366940951541*^9}, {3.5393669903868217`*^9, 
   3.539366990642281*^9}, {3.539367042291849*^9, 3.539367042862137*^9}, 
   3.5393670888497057`*^9, {3.53936722943053*^9, 3.5393672306682673`*^9}, 
   3.539367384930451*^9, 3.5393674445885153`*^9, {3.539367502206319*^9, 
   3.539367540055601*^9}, {3.539367680374817*^9, 3.539367682380949*^9}, {
   3.539367943257619*^9, 3.5393679550666227`*^9}, {3.539368090300948*^9, 
   3.5393680965659857`*^9}, {3.5393737126052027`*^9, 
   3.5393738408895884`*^9}, {3.5393741953634653`*^9, 3.539374499100555*^9}, {
   3.539374573712481*^9, 3.539374576512185*^9}, {3.5393746517994843`*^9, 
   3.539374685972876*^9}, {3.539374768681403*^9, 3.539374769153212*^9}, {
   3.539374915562516*^9, 3.539374953670825*^9}, {3.5393750212758617`*^9, 
   3.539375079357635*^9}, {3.539375138940151*^9, 3.539375186004813*^9}, {
   3.539375368494186*^9, 3.539375371080806*^9}, {3.539375410109223*^9, 
   3.539375415754821*^9}, {3.539375472190086*^9, 3.5393755273449173`*^9}, {
   3.5393755774545517`*^9, 3.539375593859179*^9}, {3.5393756682737827`*^9, 
   3.53937568943291*^9}, {3.539375886342811*^9, 3.5393758872932577`*^9}, {
   3.539375934447472*^9, 3.539375956966338*^9}, {3.539376002463874*^9, 
   3.539376006577631*^9}, {3.539376038867774*^9, 3.539376068284877*^9}, {
   3.539376119564101*^9, 3.539376134350026*^9}, {3.539376175638091*^9, 
   3.539376225987763*^9}, {3.539376258764945*^9, 3.539376294615129*^9}, {
   3.539376531654635*^9, 3.539376548935484*^9}, {3.539376585655822*^9, 
   3.539376603265883*^9}, {3.5393771200650043`*^9, 3.539377142884068*^9}, {
   3.539377173347889*^9, 3.539377207765534*^9}, {3.53937753427024*^9, 
   3.5393775371251173`*^9}, {3.539377616799396*^9, 3.539377687053844*^9}, {
   3.539377725071409*^9, 3.539377727401404*^9}, {3.539377785795196*^9, 
   3.539377788270759*^9}, {3.539379863737088*^9, 3.539380004480282*^9}, {
   3.5393822231358147`*^9, 3.5393822569315*^9}, {3.539382356676879*^9, 
   3.5393824074762707`*^9}, {3.539382452854807*^9, 3.539382478828073*^9}, {
   3.539382516296391*^9, 3.539382610933186*^9}, {3.5393826448939257`*^9, 
   3.53938275555995*^9}, {3.539382786295951*^9, 3.539382787804141*^9}, {
   3.539382874601488*^9, 3.539382874829917*^9}, {3.539383112691188*^9, 
   3.539383157067277*^9}, {3.539438858588338*^9, 3.539438861806275*^9}, {
   3.539612151185405*^9, 3.539612180935742*^9}, {3.5396122139988413`*^9, 
   3.539612339756187*^9}, 3.539612388173929*^9, {3.53961306402697*^9, 
   3.5396130901411543`*^9}, {3.539614525340086*^9, 3.539614600981045*^9}, {
   3.539615102598024*^9, 3.5396151355885687`*^9}, {3.539615623724771*^9, 
   3.539615633678026*^9}, {3.53961585572546*^9, 3.539615882813884*^9}, 
   3.539616476173814*^9, 3.539616577211426*^9, 3.539625868366775*^9, {
   3.539634342112705*^9, 3.539634359360177*^9}, {3.539776342179381*^9, 
   3.539776392349773*^9}, {3.5397773478141193`*^9, 3.5397773506636868`*^9}, {
   3.539778179065448*^9, 3.539778184664559*^9}, {3.539778623224436*^9, 
   3.539778624653347*^9}, {3.539778946751519*^9, 3.539778954200287*^9}, {
   3.539779203728054*^9, 3.539779222316229*^9}, {3.5397796579022427`*^9, 
   3.539779699872458*^9}, {3.539780139573963*^9, 3.539780144090901*^9}, {
   3.539780528734729*^9, 3.539780563354814*^9}, 3.5397807736421537`*^9, {
   3.53980389050357*^9, 3.539803937563911*^9}, {3.539828699170903*^9, 
   3.539828704782284*^9}, {3.540237058282*^9, 3.540237067363867*^9}, {
   3.544051391488997*^9, 3.544051417120674*^9}, {3.544052436322403*^9, 
   3.544052438111652*^9}, {3.5440526527839622`*^9, 3.544052654964625*^9}, {
   3.544052709357514*^9, 3.544052710556347*^9}, 3.544292430104619*^9, {
   3.5444524245294*^9, 3.5444524340461206`*^9}, {3.549068059787017*^9, 
   3.549068060215952*^9}, 3.54915703046215*^9, 3.549182347312791*^9, {
   3.549190367656629*^9, 3.549190368444992*^9}, {3.549192102018495*^9, 
   3.549192109451383*^9}, {3.549192142922154*^9, 3.549192145512364*^9}, {
   3.549192179031201*^9, 3.5491922075105057`*^9}, {3.549192263965827*^9, 
   3.549192369513228*^9}, 3.549192740220838*^9, {3.549193340715727*^9, 
   3.549193411848661*^9}, {3.549193973815934*^9, 3.549194004086617*^9}, {
   3.549194067552627*^9, 3.5491941325818233`*^9}, {3.549194745067812*^9, 
   3.549194823985673*^9}, {3.549194857131956*^9, 3.5491948748050222`*^9}, {
   3.549194911883563*^9, 3.549195086375898*^9}, {3.549217039041401*^9, 
   3.549217070184119*^9}, {3.5492171092522173`*^9, 3.549217110372426*^9}, {
   3.5492174542772818`*^9, 3.5492174546206083`*^9}, {3.5492180892156277`*^9, 
   3.549218106782202*^9}, 3.549218223547545*^9, {3.549218698121889*^9, 
   3.549218708584593*^9}, {3.5492831921993933`*^9, 3.549283213883827*^9}, {
   3.5492832900554867`*^9, 3.549283295891469*^9}, {3.5492834000469923`*^9, 
   3.549283446174218*^9}, {3.549285997102792*^9, 3.5492859999364243`*^9}, 
   3.549288241135598*^9, {3.549289100858659*^9, 3.549289101587007*^9}, {
   3.549289628542362*^9, 3.549289659136343*^9}, {3.5492896997933292`*^9, 
   3.549289714652831*^9}, {3.549289760274517*^9, 3.549290119515427*^9}, {
   3.549290267909606*^9, 3.5492902692106657`*^9}, {3.549293238045796*^9, 
   3.549293262782609*^9}, {3.5492933769467907`*^9, 3.5492933823454533`*^9}, {
   3.5492948676649523`*^9, 3.549294875394587*^9}, {3.549308855275744*^9, 
   3.5493090836310863`*^9}, {3.5493102721711073`*^9, 3.549310314883626*^9}, {
   3.549379832842222*^9, 3.549379843017301*^9}, {3.5493801257544107`*^9, 
   3.5493801297237883`*^9}, {3.549381445156382*^9, 3.549381446973207*^9}, 
   3.549381683516358*^9, {3.549383220444825*^9, 3.549383222137103*^9}, {
   3.54938765403572*^9, 3.549387656664029*^9}, {3.606611181533112*^9, 
   3.606611215131052*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Periods.", "Text",
 InitializationGroup->True,
 CellChangeTimes->{{3.6198065072487926`*^9, 3.619806507987212*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"period", "[", 
     RowBox[{"z_", ",", "x10_", ",", "x20_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Z", "[", "1", "]"}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"NDSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["x1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"dxdz", "[", 
               RowBox[{
                RowBox[{"x1", "[", "t", "]"}], ",", 
                RowBox[{"z", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["z", "\[Prime]",
                MultilineFunction->None], "[", "t", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"dxdz", "[", 
               RowBox[{
                RowBox[{"x2", "[", "t", "]"}], ",", 
                RowBox[{"z", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["z", "\[Prime]",
                MultilineFunction->None], "[", "t", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Z", "'"}], "[", "t", "]"}], "==", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x1", "[", "t", "]"}], "-", 
                RowBox[{"x2", "[", "t", "]"}]}], ")"}], 
              RowBox[{
               RowBox[{"z", "'"}], "[", "t", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"x1", "[", "0", "]"}], "\[Equal]", "x10"}], ",", 
            RowBox[{
             RowBox[{"x2", "[", "0", "]"}], "\[Equal]", "x20"}], ",", 
            RowBox[{
             RowBox[{"Z", "[", "0", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x1", ",", "x2", ",", "Z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"MaxSteps", "\[Rule]", "1000000"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "[", 
     RowBox[{"z_", ",", "x10_", ",", "x20_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Z", "[", "1", "]"}], ",", 
         RowBox[{"x1", "[", "1", "]"}], ",", 
         RowBox[{"x2", "[", "1", "]"}]}], "}"}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"NDSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["x1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"dxdz", "[", 
               RowBox[{
                RowBox[{"x1", "[", "t", "]"}], ",", 
                RowBox[{"z", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["z", "\[Prime]",
                MultilineFunction->None], "[", "t", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"dxdz", "[", 
               RowBox[{
                RowBox[{"x2", "[", "t", "]"}], ",", 
                RowBox[{"z", "[", "t", "]"}]}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["z", "\[Prime]",
                MultilineFunction->None], "[", "t", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Z", "'"}], "[", "t", "]"}], "==", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x1", "[", "t", "]"}], "-", 
                RowBox[{"x2", "[", "t", "]"}]}], ")"}], 
              RowBox[{
               RowBox[{"z", "'"}], "[", "t", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"x1", "[", "0", "]"}], "\[Equal]", "x10"}], ",", 
            RowBox[{
             RowBox[{"x2", "[", "0", "]"}], "\[Equal]", "x20"}], ",", 
            RowBox[{
             RowBox[{"Z", "[", "0", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x1", ",", "x2", ",", "Z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"MaxSteps", "\[Rule]", "1000000"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pathfrom", "[", 
     RowBox[{"z1_", ",", "z2_"}], "]"}], ":=", 
    RowBox[{"Function", "[", 
     RowBox[{"t", ",", " ", 
      RowBox[{"z1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z2", "-", "z1"}], ")"}], "t"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"trackroot", "[", 
     RowBox[{"z_", ",", "x0_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"NDSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["x", "\[Prime]",
             MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"dxdz", "[", 
             RowBox[{
              RowBox[{"x", "[", "t", "]"}], ",", 
              RowBox[{"z", "[", "t", "]"}]}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["z", "\[Prime]",
              MultilineFunction->None], "[", "t", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "\[Equal]", "x0"}]}], "}"}], ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"MaxSteps", "\[Rule]", "1000000"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"trackroots", "[", 
     RowBox[{"initialroots_", ",", "z_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"trackroot", "[", 
       RowBox[{"z", ",", 
        RowBox[{"initialroots", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "KK"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"directionfrom", "[", 
     RowBox[{"z1_", ",", "z2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "-", "z1"}], ")"}], "/", 
     RowBox[{"Abs", "[", 
      RowBox[{"z2", "-", "z1"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"findsmallroots", "[", 
    RowBox[{"tp_", ",", "direction_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Delta]", ",", "z0", ",", " ", "xr", ",", "pairs", ",", "xdiff", ",", 
       "pairindex", ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]", "=", "0.00005"}], ";", "\[IndentingNewLine]", 
      RowBox[{"z0", "=", 
       RowBox[{"tp", "+", 
        RowBox[{
         RowBox[{"\[Delta]", "^", "2"}], " ", "direction"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xr", "=", 
       RowBox[{"x", "/.", " \[InvisibleSpace]", 
        RowBox[{"roots", "[", "z0", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"pairs", "=", "pairbasis"}], ";", "\[IndentingNewLine]", 
      RowBox[{"xdiff", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"xr", "\[LeftDoubleBracket]", 
           RowBox[{"pairs", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], 
           "\[RightDoubleBracket]"}], "-", 
          RowBox[{"xr", "\[LeftDoubleBracket]", 
           RowBox[{"pairs", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], 
           "\[RightDoubleBracket]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "pairs", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pairindex", "=", 
       RowBox[{
        RowBox[{"Ordering", "[", 
         RowBox[{
          RowBox[{"Abs", "[", "xdiff", "]"}], ",", "1"}], "]"}], 
        "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"i", "=", 
       RowBox[{
        RowBox[{
        "pairs", "\[LeftDoubleBracket]", "pairindex", 
         "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"j", "=", 
       RowBox[{
        RowBox[{
        "pairs", "\[LeftDoubleBracket]", "pairindex", 
         "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"z0", ",", 
        RowBox[{"xr", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{
        "xr", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
       "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.619806758468527*^9, 3.619806758833919*^9}, {
  3.619812250542234*^9, 3.619812383451388*^9}, {3.6198153156383266`*^9, 
  3.619815401039757*^9}, {3.619815911357028*^9, 3.619815928725523*^9}, {
  3.619815966399482*^9, 3.6198159690639963`*^9}, {3.628722343981257*^9, 
  3.6287223640517797`*^9}, {3.6941882974074497`*^9, 3.6941883062303267`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Plotting.", "Text",
 InitializationGroup->True,
 CellChangeTimes->{{3.5132154015168858`*^9, 3.513215403892374*^9}, 
   3.513782009444528*^9, {3.521503266588654*^9, 3.521503266914662*^9}, 
   3.521587630438945*^9, 3.521587770676731*^9, {3.628722374904703*^9, 
   3.628722377033826*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"ParametricPlot", "::", "icolscale"}], "]"}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5215023921945333`*^9, 3.5215023973055687`*^9}, {
   3.529860980308463*^9, 3.529860984822981*^9}, 3.538753233754402*^9, 
   3.5392708313173847`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pplot", "[", "curves_", "]"}], ":=", 
   RowBox[{"pplot", "[", 
    RowBox[{"curves", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Hue", "[", 
        RowBox[{"i", "/", 
         RowBox[{"Length", "[", "curves", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "curves", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/V3hhcgNwVeO9WycMiB6CotVMYiOynxUDqJPmR67
DqI9jnjdBNEHdxTNK5J65dj1qGUBiJ4mvDiMTfeV4xqJtVEg2qTC5wqI3vF0
63UQfeXX0ocg+v2xU2B6x40HFpxAelq4mCWIDvR5d44bSC+6mnwBRN+bVyjF
A6QzfjNIg+h/Ob92gujWe/d3gegT5Zsfguiks2/ANIvhAS5eIN1xdr0QiH4z
PVbrtD7QHcwvtEH0miOqDiD69aPjziCaybrdA0RXTXXzBNG7L0VaVxm8cjw7
vxRMn9r+KQ5Eb+6SiQfRa6KePV4LpIPk34Ppzpmxi4MNXzlqfexeAaIBH26d
mQ==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pplotplain", "[", "curves_", "]"}], ":=", 
   RowBox[{"pplot", "[", 
    RowBox[{"curves", ",", 
     RowBox[{"Table", "[", 
      RowBox[{"Gray", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "curves", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.515522412837771*^9, 3.515522429331437*^9}, {
  3.515522650208148*^9, 3.515522654115342*^9}, {3.515522732767735*^9, 
  3.515522733131259*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pplot", "[", 
    RowBox[{"curves_", ",", "styles_"}], "]"}], ":=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{
            "curves", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}], ",", 
           RowBox[{"Im", "[", 
            RowBox[{
            "curves", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}]}], "}"}], " ", "/.", " ", 
         RowBox[{"t", "\[Rule]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"curves", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], "]"}], 
              "-", 
              RowBox[{
               RowBox[{"curves", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}]}], 
             ")"}], " ", "t"}], " ", "+", 
           RowBox[{
            RowBox[{"curves", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}]}]}]}], 
        " ", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "curves", "]"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "styles"}]}], "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5215014282374573`*^9, 3.52150144380646*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"singleplotwithpointsandlabel", "[", 
    RowBox[{"rays_", ",", "plotrange_", ",", "L_", ",", "label_"}], "]"}], ":=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"singleplotwithpoints", "[", 
      RowBox[{"rays", ",", "plotrange", ",", "L"}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"label", ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.02", ",", "0.98"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.525452281059325*^9, 3.525452292228003*^9}, {
   3.525452573576469*^9, 3.525452600636032*^9}, {3.525461818384974*^9, 
   3.525461825376614*^9}, {3.525463091858934*^9, 3.525463105684864*^9}, {
   3.525611040608556*^9, 3.525611073408146*^9}, {3.525611117106524*^9, 
   3.525611120177902*^9}, {3.525611332149096*^9, 3.525611334101087*^9}, 
   3.5256113835418587`*^9, {3.525611440471039*^9, 3.525611536774866*^9}, 
   3.52561157226451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"toplane", "[", "z_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", "z", "]"}], ",", 
     RowBox[{"Im", "[", "z", "]"}]}], "}"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5293338222857227`*^9, 3.5293338398933563`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tocylinder", "[", "z_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"z", "\[Equal]", "Infinity"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"z", "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Re", "[", "z", "]"}], "/", 
          RowBox[{"Abs", "[", "z", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Im", "[", "z", "]"}], "/", 
          RowBox[{"Abs", "[", "z", "]"}]}], ",", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"Abs", "[", "z", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.529332697639468*^9, 3.529332741350891*^9}, 
   3.529332777188849*^9, {3.5293330025659122`*^9, 3.529333074312306*^9}, {
   3.5293331308570137`*^9, 3.52933314738453*^9}, {3.5293332107143173`*^9, 
   3.529333239803482*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tounrolledcylinder", "[", 
    RowBox[{"z_", ",", "phaseoffset_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Arg", "[", 
       RowBox[{"z", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "phaseoffset"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"Log", "[", 
      RowBox[{"Abs", "[", "z", "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.538753246352351*^9, 3.538753266575963*^9}, 
   3.5403456403980017`*^9, {3.552320046765161*^9, 3.552320056538213*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tosphere", "[", "z_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"z", "\[Equal]", "Infinity"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"Re", "[", "z", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{
            RowBox[{"Abs", "[", "z", "]"}], "^", "2"}]}], ")"}]}]}], ",", " ", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"Im", "[", "z", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{
            RowBox[{"Abs", "[", "z", "]"}], "^", "2"}]}], ")"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "z", "]"}], "^", "2"}], "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "z", "]"}], "^", "2"}], "+", "1"}], ")"}]}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5284970386551113`*^9, 3.52849704778651*^9}, {
  3.528497084150015*^9, 3.52849711779161*^9}, {3.528499774002803*^9, 
  3.528499789166214*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "pointsplotwithoptions", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Surface", "\[Rule]", "Plane"}], ",", 
     RowBox[{"CrossSize", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"DotSize", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Marker", "\[Rule]", "Cross"}], ",", 
     RowBox[{"PhaseOffset", "\[Rule]", "0.3"}]}], "}"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5259688963723097`*^9, 3.525968915666087*^9}, {
  3.5259753464647617`*^9, 3.5259753610598173`*^9}, {3.5259768349668922`*^9, 
  3.525976853353498*^9}, {3.525977210997937*^9, 3.5259772117622547`*^9}, {
  3.5284956337470913`*^9, 3.528495649224586*^9}, {3.528497465641794*^9, 
  3.5284974694886007`*^9}, {3.528498371460832*^9, 3.5284983813234863`*^9}, {
  3.5335659754570837`*^9, 3.5335659792853537`*^9}, {3.539270615393917*^9, 
  3.539270625805838*^9}, {3.5402102547064953`*^9, 3.540210258559382*^9}, {
  3.552320220227169*^9, 3.55232022734704*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cross", "[", 
    RowBox[{"x_", ",", "y_", ",", "scale_"}], "]"}], ":=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "+", 
       RowBox[{"scale", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.533565294695634*^9, 3.5335652955289927`*^9}, {
  3.533565415275342*^9, 3.533565470675754*^9}, {3.533565501709792*^9, 
  3.533565661535699*^9}, {3.5335656933237143`*^9, 3.533565694453649*^9}, {
  3.533565750302442*^9, 3.533565782162794*^9}, {3.533565857873035*^9, 
  3.533565859935567*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pointsplotwithoptions", "[", 
    RowBox[{"points_", ",", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "pointstoplot", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"OptionValue", "[", "Surface", "]"}], "===", "Plane"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pointstoplot", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"points", ",", 
           RowBox[{
            RowBox[{"#", "\[NotEqual]", "Infinity"}], " ", "&"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"OptionValue", "[", "Marker", "]"}], "===", "Cross"}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"cross", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"toplane", "[", 
                 RowBox[{
                 "pointstoplot", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
               RowBox[{
                RowBox[{"toplane", "[", 
                 RowBox[{"pointstoplot", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{"OptionValue", "[", "CrossSize", "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "pointstoplot", "]"}]}], "}"}]}], "]"}],
            "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Disk", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"toplane", "[", 
                   RowBox[{
                   "pointstoplot", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
                 RowBox[{
                  RowBox[{"toplane", "[", 
                   RowBox[{"pointstoplot", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"OptionValue", "[", "DotSize", "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "pointstoplot", "]"}]}], "}"}]}], "]"}],
            "]"}]}], "\[IndentingNewLine]", "]"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"OptionValue", "[", "Surface", "]"}], "===", "Sphere"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Point", "[", 
           RowBox[{"tosphere", "[", 
            RowBox[{
            "points", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "points", "]"}]}], "}"}]}], "]"}], "]"}], 
       ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"OptionValue", "[", "Surface", "]"}], "===", "Cylinder"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pointstoplot", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"points", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "\[NotEqual]", "Infinity"}], " ", "&&", " ", 
             RowBox[{"#", "\[NotEqual]", "0"}]}], " ", "&"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Point", "[", 
            RowBox[{"tocylinder", "[", 
             RowBox[{
             "pointstoplot", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "pointstoplot", "]"}]}], "}"}]}], "]"}], 
         "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"OptionValue", "[", "Surface", "]"}], "===", 
        "UnrolledCylinder"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pointstoplot", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"points", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "\[NotEqual]", "Infinity"}], " ", "&&", " ", 
             RowBox[{"#", "\[NotEqual]", "0"}]}], " ", "&"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"cross", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"tounrolledcylinder", "[", 
               RowBox[{
                RowBox[{
                "pointstoplot", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], ",", 
                RowBox[{"OptionValue", "[", "PhaseOffset", "]"}]}], "]"}], 
              "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"tounrolledcylinder", "[", 
               RowBox[{
                RowBox[{"pointstoplot", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
                RowBox[{"OptionValue", "[", "PhaseOffset", "]"}]}], "]"}], 
              "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"OptionValue", "[", "CrossSize", "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "pointstoplot", "]"}]}], "}"}]}], "]"}], 
         "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.503527155587628*^9, 3.503527172155233*^9}, {
   3.525970688149568*^9, 3.52597070007286*^9}, {3.528498050622649*^9, 
   3.5284981943916683`*^9}, {3.528498331159041*^9, 3.528498354892489*^9}, {
   3.5285116308415813`*^9, 3.528511700263699*^9}, {3.5293344454737587`*^9, 
   3.5293344499983807`*^9}, {3.529335247610866*^9, 3.529335336961205*^9}, {
   3.529336804520842*^9, 3.529336805032482*^9}, {3.533565867670059*^9, 
   3.53356593744145*^9}, {3.533565984070737*^9, 3.533565987668911*^9}, {
   3.538753315052392*^9, 3.538753372821034*^9}, 3.538755342509638*^9, {
   3.538755530345149*^9, 3.538755532399637*^9}, {3.539270668356081*^9, 
   3.539270756362261*^9}, {3.539270886472104*^9, 3.539270890664938*^9}, {
   3.5392711917029676`*^9, 3.539271199603203*^9}, {3.552320081988353*^9, 
   3.552320137008852*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotbasicoptions", "=", 
   RowBox[{"If", "[", 
    RowBox[{"alloworiented", ",", 
     RowBox[{"Options", "[", "OrientedParametricPlot", "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Options", "[", "ParametricPlot", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Oriented", "\[Rule]", "Off"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.617301337491007*^9, 3.617301354875799*^9}, {
  3.617301509546453*^9, 3.617301531516007*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "pplotwithoptions", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CurveThickness", "\[Rule]", "0.007"}], ",", 
       RowBox[{"FiltrationOpacity", "\[Rule]", "Off"}], ",", 
       RowBox[{"Label", "\[Rule]", "Off"}], ",", 
       RowBox[{"LabelText", "\[Rule]", "\"\<\>\""}], ",", 
       RowBox[{"Surface", "\[Rule]", "Plane"}], ",", 
       RowBox[{"SurfaceColor", "\[Rule]", "LightBlue"}], ",", 
       RowBox[{"SurfaceOpacity", "\[Rule]", "0.5"}], ",", 
       RowBox[{"Rainbow", "\[Rule]", "Off"}], ",", 
       RowBox[{"ColorByAge", "\[Rule]", "On"}], ",", 
       RowBox[{"WallColor", "\[Rule]", "Black"}], ",", 
       RowBox[{"LengthTable", "\[Rule]", "\"\<\>\""}], ",", 
       RowBox[{"UseLengthTable", "\[Rule]", "Off"}], ",", 
       RowBox[{"UseColorFunction", "\[Rule]", "Off"}], ",", 
       RowBox[{"CylinderHeight", "\[Rule]", "5"}], ",", 
       RowBox[{"RainbowMax", "\[Rule]", "Automatic"}], ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", "5"}], ",", 
       RowBox[{"PlotCenterX", "\[Rule]", "0"}], ",", 
       RowBox[{"PlotCenterY", "\[Rule]", "0"}], ",", 
       RowBox[{"ArrowSize", "\[Rule]", "Medium"}], ",", 
       RowBox[{"SuppressJumps", "\[Rule]", "On"}], ",", "\[IndentingNewLine]", 
       RowBox[{"SuppressDeadLines", "\[Rule]", "On"}], ",", 
       RowBox[{"ShowRays", "\[Rule]", 
        RowBox[{"{", "}"}]}]}], "}"}], ",", "plotbasicoptions", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Options", "[", "pointsplotwithoptions", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5259688963723097`*^9, 3.525968915666087*^9}, {
   3.5259753464647617`*^9, 3.5259753610598173`*^9}, {3.5259768349668922`*^9, 
   3.525976853353498*^9}, {3.525977210997937*^9, 3.5259772117622547`*^9}, {
   3.5284956337470913`*^9, 3.528495649224586*^9}, {3.5285003870660353`*^9, 
   3.528500387340313*^9}, {3.528500423585326*^9, 3.5285004275972223`*^9}, {
   3.5285090094581327`*^9, 3.528509023739647*^9}, {3.528511458796191*^9, 
   3.528511465445621*^9}, {3.5286848765275297`*^9, 3.528684885774434*^9}, 
   3.528685339610586*^9, {3.528744585493269*^9, 3.528744587109026*^9}, {
   3.528744624229986*^9, 3.528744625077532*^9}, {3.5293312299820004`*^9, 
   3.529331232941827*^9}, {3.52933367908955*^9, 3.529333683122061*^9}, {
   3.529335036868711*^9, 3.529335039700428*^9}, {3.529788463545373*^9, 
   3.529788475694297*^9}, {3.5298597517015047`*^9, 3.529859754563093*^9}, {
   3.529860333335778*^9, 3.529860333555887*^9}, {3.529860997417121*^9, 
   3.5298610014326363`*^9}, {3.529861044497909*^9, 3.529861058011557*^9}, 
   3.529861881343643*^9, 3.532707729541453*^9, {3.53273550905297*^9, 
   3.5327355296720953`*^9}, {3.533559251413755*^9, 3.53355926008636*^9}, 
   3.533559602412087*^9, {3.533560065517439*^9, 3.533560086938204*^9}, {
   3.5335604470311213`*^9, 3.5335604477382393`*^9}, {3.533566023023909*^9, 
   3.5335660441851263`*^9}, {3.534184726553351*^9, 3.534184730553718*^9}, {
   3.538765005494059*^9, 3.5387650091175117`*^9}, {3.539812642237208*^9, 
   3.5398126455604563`*^9}, {3.53981542009781*^9, 3.539815421423196*^9}, {
   3.539875149928051*^9, 3.539875158741988*^9}, {3.549293399902505*^9, 
   3.5492934122280807`*^9}, {3.549295292396366*^9, 3.549295295193816*^9}, {
   3.55119857686614*^9, 3.551198580098477*^9}, {3.5523201739235*^9, 
   3.552320179755471*^9}, 3.552320238655992*^9, {3.6173013687903147`*^9, 
   3.617301370251644*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "singleplotwithoptions", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Options", "[", "pplotwithoptions", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TurningPoints", "\[Rule]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Singularities", "\[Rule]", 
        RowBox[{"{", "}"}]}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5259688963723097`*^9, 3.525968915666087*^9}, {
   3.5259753464647617`*^9, 3.5259753610598173`*^9}, {3.5259768349668922`*^9, 
   3.525976853353498*^9}, {3.525977210997937*^9, 3.5259772117622547`*^9}, {
   3.5284956337470913`*^9, 3.528495649224586*^9}, {3.528497465641794*^9, 
   3.5284974694886007`*^9}, {3.528499662141295*^9, 3.52849966660397*^9}, 
   3.528500435035696*^9, {3.528509015835763*^9, 3.5285090191249857`*^9}, {
   3.528511449932211*^9, 3.5285114548836613`*^9}, 3.528685455928916*^9, {
   3.528743472184197*^9, 3.5287434810456038`*^9}, {3.528744578917575*^9, 
   3.528744582997075*^9}, {3.528744620198186*^9, 3.5287446211737013`*^9}, {
   3.5293312384939528`*^9, 3.5293312387179537`*^9}, {3.529333650033153*^9, 
   3.52933365364881*^9}, {3.529333697761424*^9, 3.52933370371393*^9}, {
   3.5293337539652157`*^9, 3.529333757885807*^9}, {3.52933400345819*^9, 
   3.52933400440207*^9}, {3.529788325155669*^9, 3.529788358740355*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pplotwithoptions", "[", 
    RowBox[{
    "multicurves_", ",", "multiages_", ",", "solitoncounts_", ",", "L_", ",", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "coloropts", ",", "thickopts", ",", "outtable", ",", "startt", ",", 
       "endt", ",", "rbmax", ",", "psopts", ",", "otheropts", ",", "curves", 
       ",", "ages", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"psopts", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"otheropts", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"coloropts", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"curves", "=", 
       RowBox[{"multicurves", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ages", "=", "multiages"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "select", " ", "some", " ", "subset", " ", "of", " ", "the", " ", 
        "rays", " ", "to", " ", "be", " ", "shown"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "ShowRays", "]"}], "\[NotEqual]", 
         RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"curves", ",", "ages"}], "}"}], "=", 
         RowBox[{
          RowBox[{"Reap", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"Length", "[", "curves", "]"}]}], ",", 
              RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"OptionValue", "[", "ShowRays", "]"}], ",", "i"}], 
                  "]"}], ",", 
                 RowBox[{
                  RowBox[{"Sow", "[", 
                   RowBox[{
                    RowBox[{"curves", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "x"}], "]"}], ";", 
                  RowBox[{"Sow", "[", 
                   RowBox[{
                    RowBox[{"ages", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "y"}], "]"}]}]}], 
                "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
           "\[IndentingNewLine]", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "SuppressDeadLines", "]"}], "===", 
            "On"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"curves", ",", "ages"}], "}"}], "=", 
             RowBox[{
              RowBox[{"Reap", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"i", "=", "1"}], ",", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{"Length", "[", "curves", "]"}]}], ",", 
                  RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"solitoncounts", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
                    RowBox[{
                    RowBox[{"Sow", "[", 
                    RowBox[{
                    RowBox[{"curves", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "x"}], "]"}], ";", 
                    RowBox[{"Sow", "[", 
                    RowBox[{
                    RowBox[{"ages", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "y"}], "]"}]}]}], 
                    "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
               "\[IndentingNewLine]", "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "RainbowMax", "]"}], "===", 
         "Automatic"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"OptionValue", "[", "ColorByAge", "]"}], "===", "On"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"rbmax", "=", 
           RowBox[{
            RowBox[{"Max", "[", "ages", "]"}], "+", "1"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"rbmax", "=", 
           RowBox[{"Length", "[", "curves", "]"}]}]}], "\[IndentingNewLine]", 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"rbmax", "=", 
         RowBox[{"OptionValue", "[", "RainbowMax", "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "UseLengthTable", "]"}], "===", "Off"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"startt", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"curves", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "curves", "]"}]}], "}"}]}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"endt", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"{", 
              RowBox[{"L", ",", 
               RowBox[{
                RowBox[{"curves", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], "]"}]}], 
              "}"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "curves", "]"}]}], "}"}]}], "]"}]}], 
         ";"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"startt", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"curves", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "curves", "]"}]}], "}"}]}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"endt", "=", 
          RowBox[{"OptionValue", "[", "LengthTable", "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"outtable", "=", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"curves", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}], "<", 
            RowBox[{"Min", "[", 
             RowBox[{"{", 
              RowBox[{"L", ",", 
               RowBox[{
                RowBox[{"curves", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], "]"}]}], 
              "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"Which", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"OptionValue", "[", "Surface", "]"}], "===", "Plane"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"thickopts", "=", 
               RowBox[{"Thickness", "[", 
                RowBox[{"OptionValue", "[", "CurveThickness", "]"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OptionValue", "[", "UseColorFunction", "]"}], "===",
                  "On"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"OptionValue", "[", "FiltrationOpacity", "]"}], "===",
                    "On"}], ",", 
                  RowBox[{"coloropts", "=", 
                   RowBox[{"(", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"Hue", "[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "/", "L"}]}]}], "]"}]}], "]"}]}], ")"}]}], 
                  "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"otheropts", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"otheropts", ",", 
                    RowBox[{"(", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"Hue", "[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], 
                    "]"}]}], ")"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]",
                  "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"OptionValue", "[", "Rainbow", "]"}], "===", 
                   "Off"}], ",", " ", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"psopts", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"psopts", ",", 
                    RowBox[{"(", 
                    RowBox[{"OptionValue", "[", "WallColor", "]"}], ")"}]}], 
                    "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"OptionValue", "[", "ColorByAge", "]"}], "===", 
                    "On"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"psopts", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"psopts", ",", 
                    RowBox[{"(", 
                    RowBox[{"Hue", "[", 
                    RowBox[{
                    RowBox[{"ages", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "rbmax"}], "]"}], 
                    ")"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"psopts", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"psopts", ",", 
                    RowBox[{"(", 
                    RowBox[{"Hue", "[", 
                    RowBox[{"i", "/", "rbmax"}], "]"}], ")"}]}], "]"}]}]}], 
                   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
                 "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"OptionValue", "[", "Oriented", "]"}], "===", 
                  "True"}], " ", "&&", " ", "alloworiented"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"psopts", " ", "=", " ", 
                  RowBox[{"Append", "[", 
                   RowBox[{"psopts", ",", 
                    RowBox[{"Arrowheads", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "ArrowSize", "]"}]}]}], 
                   "]"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"arrowpos", "=", 
                  RowBox[{"1", "/", "2"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"arrowpos", ">", "1"}], " ", "||", " ", 
                    RowBox[{"arrowpos", "<", "0"}]}], ",", 
                   RowBox[{"arrowlist", "=", 
                    RowBox[{"{", "}"}]}], ",", " ", 
                   RowBox[{
                    RowBox[{"arrowlist", "=", 
                    RowBox[{"{", "arrowpos", "}"}]}], ";"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"OrientedParametricPlot", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"toplane", "[", 
                    RowBox[{"curves", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"{", 
                    RowBox[{"t", ",", 
                    RowBox[{"startt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"endt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"PlotStyle", "\[Rule]", 
                    RowBox[{"{", "psopts", "}"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"ArrowPositions", "\[Rule]", "arrowlist"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], 
                  "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", ",", 
                "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"toplane", "[", 
                   RowBox[{"curves", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", 
                    RowBox[{"startt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"endt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"{", "psopts", "}"}]}], ",", "\[IndentingNewLine]", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
               "]"}]}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"OptionValue", "[", "Surface", "]"}], "===", "Sphere"}],
              ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"thickopts", "=", 
               RowBox[{"Thickness", "[", "0.005", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OptionValue", "[", "UseColorFunction", "]"}], "===",
                  "On"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"OptionValue", "[", "FiltrationOpacity", "]"}], "===",
                    "On"}], ",", 
                  RowBox[{"coloropts", "=", 
                   RowBox[{"(", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}], ",", 
                    RowBox[{"Hue", "[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"w", "/", "L"}]}]}], "]"}]}], "]"}]}], ")"}]}], 
                  "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                  RowBox[{"coloropts", "=", 
                   RowBox[{"(", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}], ",", 
                    RowBox[{"Hue", "[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], 
                    "]"}]}], ")"}]}]}], "\[IndentingNewLine]", "]"}], 
                "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"OptionValue", "[", "Rainbow", "]"}], "===", 
                   "Off"}], ",", " ", "\[IndentingNewLine]", 
                  RowBox[{"coloropts", "=", 
                   RowBox[{"OptionValue", "[", "WallColor", "]"}]}], 
                  "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                  RowBox[{"coloropts", "=", 
                   RowBox[{"Hue", "[", 
                    RowBox[{
                    RowBox[{"ages", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "rbmax"}], "]"}]}]}],
                  "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"ParametricPlot3D", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"tosphere", "[", 
                 RowBox[{"curves", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{"t", ",", 
                  RowBox[{"startt", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"endt", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"PlotStyle", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Evaluate", "[", "coloropts", "]"}], ",", 
                   RowBox[{"Evaluate", "[", "thickopts", "]"}]}], "}"}]}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], 
               "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"OptionValue", "[", "Surface", "]"}], "===", 
              "Cylinder"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"thickopts", "=", 
               RowBox[{"Thickness", "[", "0.005", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OptionValue", "[", "UseColorFunction", "]"}], "===",
                  "On"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"OptionValue", "[", "FiltrationOpacity", "]"}], "===",
                    "On"}], ",", 
                  RowBox[{"coloropts", "=", 
                   RowBox[{"(", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}], ",", 
                    RowBox[{"Hue", "[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"w", "/", "L"}]}]}], "]"}]}], "]"}]}], ")"}]}], 
                  "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                  RowBox[{"coloropts", "=", 
                   RowBox[{"(", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}], ",", 
                    RowBox[{"Hue", "[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], 
                    "]"}]}], ")"}]}]}], "\[IndentingNewLine]", "]"}], 
                "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"OptionValue", "[", "Rainbow", "]"}], "===", 
                   "Off"}], ",", " ", "\[IndentingNewLine]", 
                  RowBox[{"coloropts", "=", 
                   RowBox[{"(", 
                    RowBox[{"PlotStyle", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "WallColor", "]"}]}], ")"}]}],
                   "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"OptionValue", "[", "ColorByAge", "]"}], "===", 
                    "On"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"coloropts", "=", 
                    RowBox[{"(", 
                    RowBox[{"PlotStyle", "\[Rule]", 
                    RowBox[{"Hue", "[", 
                    RowBox[{
                    RowBox[{"ages", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "rbmax"}], "]"}]}], 
                    ")"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"coloropts", "=", 
                    RowBox[{"(", 
                    RowBox[{"PlotStyle", "\[Rule]", 
                    RowBox[{"Hue", "[", 
                    RowBox[{"i", "/", "rbmax"}], "]"}]}], ")"}]}]}], 
                   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
                 "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"OptionValue", "[", "Oriented", "]"}], "===", 
                  "True"}], " ", "&&", " ", "alloworiented"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                "OrientedParametricPlot3D", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"tocylinder", "[", 
                   RowBox[{"curves", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", 
                    RowBox[{"startt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"endt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Evaluate", "[", "coloropts", "]"}], ",", 
                    RowBox[{"Evaluate", "[", "thickopts", "]"}], ",", 
                    RowBox[{"Arrowheads", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "ArrowSize", "]"}]}]}], 
                    "}"}]}], ",", "\[IndentingNewLine]", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], 
                 "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot3D", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"tocylinder", "[", 
                   RowBox[{"curves", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", 
                    RowBox[{"startt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"endt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Hue", "[", 
                    RowBox[{"i", "/", "rbmax"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
               "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"OptionValue", "[", "Surface", "]"}], "===", 
              "UnrolledCylinder"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OptionValue", "[", "UseColorFunction", "]"}], "===",
                  "On"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"OptionValue", "[", "FiltrationOpacity", "]"}], "===",
                    "On"}], ",", 
                  RowBox[{"coloropts", "=", 
                   RowBox[{"(", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"Hue", "[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "/", "L"}]}]}], "]"}]}], "]"}]}], ")"}]}], 
                  "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"otheropts", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"otheropts", ",", 
                    RowBox[{"(", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"Hue", "[", 
                    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}], 
                    "]"}]}], ")"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]",
                  "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"OptionValue", "[", "Rainbow", "]"}], "===", 
                   "Off"}], ",", " ", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"psopts", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"psopts", ",", 
                    RowBox[{"(", 
                    RowBox[{"OptionValue", "[", "WallColor", "]"}], ")"}]}], 
                    "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"OptionValue", "[", "ColorByAge", "]"}], "===", 
                    "On"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"psopts", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"psopts", ",", 
                    RowBox[{"(", 
                    RowBox[{"Hue", "[", 
                    RowBox[{
                    RowBox[{"ages", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "rbmax"}], "]"}], 
                    ")"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"psopts", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"psopts", ",", 
                    RowBox[{"(", 
                    RowBox[{"Hue", "[", 
                    RowBox[{"i", "/", "rbmax"}], "]"}], ")"}]}], "]"}]}]}], 
                   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
                 "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OptionValue", "[", "SuppressJumps", "]"}], "===", 
                 "On"}], ",", "\[IndentingNewLine]", 
                RowBox[{"jumps", "=", 
                 RowBox[{"Select", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"startt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "0.001"}], ",", 
                    RowBox[{"endt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "0.001"}], "]"}], 
                   ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"Arg", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"curves", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", " ", 
                    RowBox[{"OptionValue", "[", "PhaseOffset", "]"}]}], 
                    "]"}]}], " ", "/.", " ", 
                    RowBox[{"t", "\[Rule]", "#"}]}], ")"}], "]"}], "-", 
                    RowBox[{"Arg", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"curves", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", " ", 
                    RowBox[{"OptionValue", "[", "PhaseOffset", "]"}]}], 
                    "]"}]}], "/.", " ", 
                    RowBox[{"t", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{"#", "-", "0.001"}], ")"}]}]}], ")"}], "]"}]}], 
                    "]"}], ">", "0.5"}], " ", "&"}]}], "]"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"jumps", "=", 
                 RowBox[{"{", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"OptionValue", "[", "Oriented", "]"}], "===", 
                  "True"}], " ", "&&", " ", "alloworiented"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"OrientedParametricPlot", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"tounrolledcylinder", "[", 
                   RowBox[{
                    RowBox[{"curves", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
                    RowBox[{"OptionValue", "[", "PhaseOffset", "]"}]}], "]"}],
                   ",", "\[IndentingNewLine]", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", 
                    RowBox[{"startt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"endt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Evaluate", "[", "psopts", "]"}], ",", 
                    RowBox[{"Arrowheads", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "ArrowSize", "]"}]}]}], 
                    "}"}]}], ",", "\[IndentingNewLine]", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                  RowBox[{"Exclusions", "\[Rule]", "jumps"}]}], "]"}], 
                "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"tounrolledcylinder", "[", 
                   RowBox[{
                    RowBox[{"curves", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
                    RowBox[{"OptionValue", "[", "PhaseOffset", "]"}]}], "]"}],
                   ",", "\[IndentingNewLine]", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", 
                    RowBox[{"startt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"endt", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{"Evaluate", "[", "psopts", "]"}], "}"}]}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                  RowBox[{"Exclusions", "\[Rule]", "jumps"}]}], "]"}]}], 
               "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}],
            ",", "\[IndentingNewLine]", 
           RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "curves", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "Label", "]"}], "\[Equal]", "On"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "Surface", "]"}], "\[Equal]", 
            "Plane"}], ",", "\[IndentingNewLine]", 
           RowBox[{"outtable", "=", 
            RowBox[{"Union", "[", 
             RowBox[{"outtable", ",", 
              RowBox[{"{", 
               RowBox[{"Graphics", "[", 
                RowBox[{"Text", "[", 
                 RowBox[{
                  RowBox[{"OptionValue", "[", "LabelText", "]"}], ",", 
                  RowBox[{"Scaled", "[", 
                   RowBox[{"{", 
                    RowBox[{"0.02", ",", "0.98"}], "}"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "]"}], 
               "}"}]}], "\[IndentingNewLine]", "]"}]}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "Surface", "]"}], "\[Equal]", 
            "Sphere"}], ",", "\[IndentingNewLine]", 
           RowBox[{"outtable", "=", 
            RowBox[{"Union", "[", 
             RowBox[{"outtable", ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"Graphics3D", "[", 
                RowBox[{"Text", "[", 
                 RowBox[{
                  RowBox[{"OptionValue", "[", "LabelText", "]"}], ",", 
                  RowBox[{"Scaled", "[", 
                   RowBox[{"{", 
                    RowBox[{"0.02", ",", "0.98", ",", "0.98"}], "}"}], "]"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "]"}], 
               "}"}]}], "\[IndentingNewLine]", "]"}]}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", "outtable"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.5155223101731853`*^9, 3.515522320379158*^9}, {
   3.515522350416336*^9, 3.5155223788287907`*^9}, {3.51552312431108*^9, 
   3.515523125302842*^9}, {3.51568742136375*^9, 3.515687424829691*^9}, 
   3.515687597673842*^9, {3.521499740068084*^9, 3.52149977469104*^9}, 
   3.5215012014377737`*^9, {3.5215013322538137`*^9, 3.521501336868143*^9}, {
   3.521501376644898*^9, 3.5215014148285437`*^9}, {3.521501592392501*^9, 
   3.521501592650834*^9}, {3.521501627631948*^9, 3.52150162901941*^9}, 
   3.5215016695891113`*^9, {3.521501754184744*^9, 3.521501754362163*^9}, {
   3.5215018684189157`*^9, 3.521501885902996*^9}, 3.521501916272748*^9, {
   3.521501985227557*^9, 3.521501995525313*^9}, {3.521502072583214*^9, 
   3.52150208866975*^9}, {3.5215066856015797`*^9, 3.52150669166164*^9}, {
   3.521506891601921*^9, 3.521506894663313*^9}, {3.521507064764722*^9, 
   3.521507068002022*^9}, {3.521507311414554*^9, 3.5215074090407877`*^9}, {
   3.521507621690296*^9, 3.5215076251022863`*^9}, 3.5215080483674793`*^9, {
   3.52596840851845*^9, 3.5259684095926027`*^9}, {3.5259685193714437`*^9, 
   3.525968661722217*^9}, {3.525969326286212*^9, 3.5259693572072363`*^9}, {
   3.5259696477208767`*^9, 3.525969681646907*^9}, {3.525969716447563*^9, 
   3.525969716816845*^9}, {3.5259697631362658`*^9, 3.5259698850948067`*^9}, {
   3.5259699939470587`*^9, 3.525969994438394*^9}, {3.5259704770827923`*^9, 
   3.5259705006882067`*^9}, {3.5259753891865892`*^9, 
   3.5259753992145452`*^9}, {3.525975634302273*^9, 3.525975634393738*^9}, {
   3.525976173504999*^9, 3.5259761873920307`*^9}, {3.525976305357132*^9, 
   3.525976357498024*^9}, {3.525976960517501*^9, 3.525976982949729*^9}, {
   3.525977013891074*^9, 3.525977067624404*^9}, {3.525977261837593*^9, 
   3.525977265068261*^9}, {3.5284956671285667`*^9, 3.528495775246625*^9}, {
   3.528495814130723*^9, 3.528495843305254*^9}, {3.528495896320301*^9, 
   3.528495910647711*^9}, {3.528496661159679*^9, 3.528496662588974*^9}, {
   3.528496741990436*^9, 3.528496763565837*^9}, {3.5284970314369*^9, 
   3.528497034418288*^9}, {3.5284988248512373`*^9, 3.528498900873352*^9}, {
   3.52849894571436*^9, 3.528498953988144*^9}, {3.5284989917458344`*^9, 
   3.528498992019281*^9}, {3.528499111141219*^9, 3.528499120991794*^9}, {
   3.528499292127327*^9, 3.5284993041975327`*^9}, 3.5284993358579197`*^9, {
   3.528499899123438*^9, 3.528499935994193*^9}, 3.528500026008762*^9, {
   3.528504688223785*^9, 3.528504727043878*^9}, {3.5285048619242983`*^9, 
   3.52850486470844*^9}, {3.528505017565242*^9, 3.528505039519505*^9}, {
   3.528505079227646*^9, 3.528505101553144*^9}, 3.528505282221245*^9, {
   3.528509109590955*^9, 3.5285091115868387`*^9}, {3.528509498776493*^9, 
   3.5285094996216297`*^9}, {3.5285096288336782`*^9, 3.528509765767827*^9}, {
   3.5285097960608997`*^9, 3.528509838704768*^9}, {3.528510091936287*^9, 
   3.528510095313603*^9}, {3.5285102584999733`*^9, 3.528510260724639*^9}, {
   3.528684933271199*^9, 3.5286851504007387`*^9}, 3.528723393016451*^9, {
   3.528725857445341*^9, 3.528725869412994*^9}, {3.528744610455593*^9, 
   3.5287446127591*^9}, {3.528744653263747*^9, 3.528744672142681*^9}, {
   3.529331146725328*^9, 3.5293311510634727`*^9}, {3.529331197065115*^9, 
   3.529331220678032*^9}, {3.529331259675701*^9, 3.529331269683906*^9}, {
   3.5293313783540373`*^9, 3.529331382291585*^9}, {3.529333849235694*^9, 
   3.529333920842435*^9}, {3.5293349904301233`*^9, 3.5293349953685923`*^9}, {
   3.529337175873993*^9, 3.529337181679221*^9}, {3.529859769419793*^9, 
   3.5298598337474213`*^9}, {3.529859874805295*^9, 3.529859886120179*^9}, {
   3.529860179749773*^9, 3.529860444322611*^9}, {3.529860478204224*^9, 
   3.529860491914461*^9}, {3.529860569002995*^9, 3.52986062406357*^9}, {
   3.529860659897155*^9, 3.529860682290242*^9}, {3.529861015246791*^9, 
   3.5298611371269083`*^9}, {3.529861194608717*^9, 3.529861199977346*^9}, {
   3.529868523163238*^9, 3.5298685321042852`*^9}, {3.5298685672703648`*^9, 
   3.5298685700920362`*^9}, 3.529868614730912*^9, {3.5298687222424707`*^9, 
   3.529868877917894*^9}, {3.52986891451201*^9, 3.529868914732605*^9}, {
   3.529961572348274*^9, 3.529961596193791*^9}, {3.532801390124063*^9, 
   3.532801441836865*^9}, {3.5335581548043547`*^9, 3.533558157553485*^9}, {
   3.533559225632078*^9, 3.533559240388541*^9}, {3.5335595092306147`*^9, 
   3.533559510726336*^9}, {3.533559733663653*^9, 3.533559733964205*^9}, {
   3.533559774061263*^9, 3.5335597930780582`*^9}, {3.533559836461128*^9, 
   3.5335598426290913`*^9}, {3.533559882101715*^9, 3.533559884801935*^9}, {
   3.533559938155006*^9, 3.5335599802163763`*^9}, {3.533560501454598*^9, 
   3.533560502427661*^9}, {3.533560563317069*^9, 3.533560564223435*^9}, {
   3.5335606248058434`*^9, 3.533560626548142*^9}, 3.533560698188786*^9, {
   3.5335609455040092`*^9, 3.533560946342144*^9}, {3.5335610367710133`*^9, 
   3.533561050903904*^9}, {3.533561876786631*^9, 3.533561896347721*^9}, {
   3.533561929270172*^9, 3.533561946950083*^9}, {3.533562046674711*^9, 
   3.533562097402741*^9}, 3.533562198614524*^9, {3.533562255409255*^9, 
   3.533562256424467*^9}, {3.533562538038064*^9, 3.53356254273724*^9}, {
   3.5335630921243277`*^9, 3.53356311099969*^9}, {3.533563146768066*^9, 
   3.533563147534194*^9}, {3.533563184958396*^9, 3.533563256797632*^9}, {
   3.53356332109658*^9, 3.533563405233994*^9}, {3.533563511266321*^9, 
   3.533563528187413*^9}, {3.5335636017865*^9, 3.5335636038920918`*^9}, {
   3.533563968397024*^9, 3.533564000511004*^9}, {3.5335645360308723`*^9, 
   3.53356453797682*^9}, {3.533564579676445*^9, 3.533564597478059*^9}, {
   3.533564648575083*^9, 3.533564663379635*^9}, {3.533564739143134*^9, 
   3.5335647609067574`*^9}, {3.533564813903664*^9, 3.533564815637807*^9}, {
   3.533564970758548*^9, 3.533564993371344*^9}, {3.533565034621214*^9, 
   3.5335650548213053`*^9}, {3.533728205931353*^9, 3.533728207281061*^9}, {
   3.533728321404818*^9, 3.5337283471464977`*^9}, {3.5341847084400578`*^9, 
   3.534184714622581*^9}, {3.538155255248905*^9, 3.5381552558636007`*^9}, {
   3.538754899027123*^9, 3.5387549221335983`*^9}, {3.538754989838257*^9, 
   3.538754993764503*^9}, {3.538755691087262*^9, 3.5387556916187153`*^9}, {
   3.5387557390215397`*^9, 3.5387557394593163`*^9}, {3.538755779140354*^9, 
   3.538755790121464*^9}, {3.538756063731135*^9, 3.538756073797155*^9}, {
   3.5387564521124067`*^9, 3.538756516540288*^9}, {3.538756756362039*^9, 
   3.53875680918769*^9}, 3.538756847245247*^9, {3.538756936123143*^9, 
   3.53875693672736*^9}, {3.5387618475514917`*^9, 3.538761884391602*^9}, {
   3.538761916928115*^9, 3.538762134336607*^9}, {3.5387621665179033`*^9, 
   3.538762185293045*^9}, {3.538762217872913*^9, 3.538762221280154*^9}, {
   3.538762330424131*^9, 3.538762333311858*^9}, {3.5387623780085583`*^9, 
   3.538762393701641*^9}, {3.538762492541423*^9, 3.538762493980357*^9}, 
   3.538762545816565*^9, {3.538762603922843*^9, 3.538762617064457*^9}, {
   3.5387630775371523`*^9, 3.538763079239355*^9}, 3.538763216315621*^9, {
   3.538763265522332*^9, 3.538763281641273*^9}, {3.5387643323953247`*^9, 
   3.538764362698509*^9}, 3.5387643928556137`*^9, {3.538764443435711*^9, 
   3.5387645209002113`*^9}, {3.53876462692704*^9, 3.538764682766967*^9}, {
   3.53876484443764*^9, 3.5387648669343767`*^9}, {3.5387649038187933`*^9, 
   3.538765024630032*^9}, {3.53981256609993*^9, 3.5398126294272757`*^9}, {
   3.539812733609377*^9, 3.539812781295988*^9}, {3.539815498981114*^9, 
   3.539815519380969*^9}, 3.540994120809067*^9, 3.540994742109091*^9, {
   3.5409952315895967`*^9, 3.540995235418838*^9}, {3.540995337093492*^9, 
   3.540995345639884*^9}, {3.5409953863093367`*^9, 3.540995390421389*^9}, {
   3.540995471318591*^9, 3.540995490325962*^9}, {3.54099558505084*^9, 
   3.54099559840971*^9}, {3.540995673976083*^9, 3.540995674489216*^9}, {
   3.5415574832969027`*^9, 3.541557506425427*^9}, {3.541557742873015*^9, 
   3.54155774377101*^9}, {3.541677016438102*^9, 3.541677038143032*^9}, {
   3.541677088376693*^9, 3.541677196099264*^9}, {3.541677228010241*^9, 
   3.5416773045599623`*^9}, {3.541677373095913*^9, 3.541677379156125*^9}, {
   3.541677493076117*^9, 3.541677494559366*^9}, {3.5416775517748203`*^9, 
   3.5416775523391323`*^9}, {3.5451987649725122`*^9, 3.545198772317288*^9}, {
   3.545198853071061*^9, 3.545198866643664*^9}, {3.5492933414968452`*^9, 
   3.549293368924159*^9}, {3.5492934515733023`*^9, 3.549293454332384*^9}, {
   3.5492935990093727`*^9, 3.5492936023874063`*^9}, {3.549293865379128*^9, 
   3.5492939723188887`*^9}, {3.54929416661368*^9, 3.5492941933742733`*^9}, {
   3.5492952987674847`*^9, 3.549295391477775*^9}, {3.54939238675455*^9, 
   3.549392387537434*^9}, {3.549392420037957*^9, 3.5493924215996113`*^9}, {
   3.549392457189487*^9, 3.549392471963647*^9}, {3.549393014135539*^9, 
   3.549393054162819*^9}, {3.5493931032818336`*^9, 3.549393107200151*^9}, 
   3.549393179510768*^9, {3.551198566437407*^9, 3.551198570264738*^9}, {
   3.552314969235167*^9, 3.5523149716495733`*^9}, {3.552316198399192*^9, 
   3.552316222777424*^9}, {3.55231625400309*^9, 3.5523162565226307`*^9}, {
   3.5523163484985237`*^9, 3.5523163559025707`*^9}, {3.552318496475518*^9, 
   3.5523184969591208`*^9}, {3.552320154596711*^9, 3.552320160128441*^9}, {
   3.55232037672232*^9, 3.552320391437632*^9}, {3.5692152152462807`*^9, 
   3.56921522081126*^9}, {3.569215727910425*^9, 3.569215730924934*^9}, {
   3.6173012838336287`*^9, 3.617301292301405*^9}, {3.617301403919104*^9, 
   3.617301415274044*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"singleplotwithoptions", "[", 
    RowBox[{"rays_", ",", "L_", ",", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "plotrange", ",", "plotcenterx", ",", "plotcentery", ",", "crosssize", 
       ",", "dotsize"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"plotrange", "=", 
       RowBox[{"OptionValue", "[", "PlotRange", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"plotcenterx", "=", 
       RowBox[{"OptionValue", "[", "PlotCenterX", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"plotcentery", "=", 
       RowBox[{"OptionValue", "[", "PlotCenterY", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "CrossSize", "]"}], "===", "Automatic"}],
         ",", 
        RowBox[{"crosssize", "=", 
         RowBox[{
          RowBox[{"1", "/", "75"}], " ", "plotrange"}]}], ",", 
        RowBox[{"crosssize", "=", 
         RowBox[{"OptionValue", "[", "CrossSize", "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "DotSize", "]"}], "===", "Automatic"}], 
        ",", 
        RowBox[{"dotsize", "=", 
         RowBox[{
          RowBox[{"1", "/", "75"}], " ", "plotrange"}]}], ",", 
        RowBox[{"dotsize", "=", 
         RowBox[{"OptionValue", "[", "DotSize", "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "Surface", "]"}], "===", "Plane"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Apply", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Show", "[", 
            RowBox[{"##", ",", "\[IndentingNewLine]", 
             RowBox[{"Graphics", "[", "Orange", "]"}], ",", 
             RowBox[{"pointsplotwithoptions", "[", 
              RowBox[{
               RowBox[{"OptionValue", "[", "TurningPoints", "]"}], ",", 
               RowBox[{"Surface", "\[Rule]", "Plane"}], ",", " ", 
               RowBox[{"CrossSize", "\[Rule]", "crosssize"}], ",", 
               RowBox[{"Marker", "\[Rule]", "Cross"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Graphics", "[", "Blue", "]"}], ",", 
             RowBox[{"pointsplotwithoptions", "[", 
              RowBox[{
               RowBox[{"OptionValue", "[", "Singularities", "]"}], ",", 
               RowBox[{"Surface", "\[Rule]", "Plane"}], ",", 
               RowBox[{"Marker", "\[Rule]", "Dot"}], ",", 
               RowBox[{"DotSize", "\[Rule]", "dotsize"}]}], "]"}], ",", 
             RowBox[{"PlotRange", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "plotrange"}], "+", "plotcenterx"}], ",", 
                  RowBox[{"plotrange", "+", "plotcenterx"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "plotrange"}], "+", "plotcentery"}], ",", 
                  RowBox[{"plotrange", "+", "plotcentery"}]}], "}"}]}], 
               "}"}]}], ",", 
             RowBox[{"Axes", "\[Rule]", "None"}]}], "]"}], " ", "&"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"pplotwithoptions", "[", 
           RowBox[{
            RowBox[{"rays", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "L", ",", 
            RowBox[{"FilterRules", "[", 
             RowBox[{
              RowBox[{"{", "opts", "}"}], ",", 
              RowBox[{"Options", "[", "pplotwithoptions", "]"}]}], "]"}]}], 
           "]"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"OptionValue", "[", "Surface", "]"}], "===", 
         "UnrolledCylinder"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Apply", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Show", "[", 
            RowBox[{"##", ",", "\[IndentingNewLine]", 
             RowBox[{"Graphics", "[", "Orange", "]"}], ",", 
             RowBox[{"pointsplotwithoptions", "[", 
              RowBox[{
               RowBox[{"OptionValue", "[", "TurningPoints", "]"}], ",", 
               RowBox[{"Surface", "\[Rule]", "UnrolledCylinder"}], ",", 
               RowBox[{"CrossSize", "\[Rule]", "crosssize"}], ",", " ", 
               RowBox[{"Marker", "\[Rule]", "Cross"}], ",", 
               RowBox[{"PhaseOffset", "\[Rule]", 
                RowBox[{"OptionValue", "[", "PhaseOffset", "]"}]}]}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"Graphics", "[", "Blue", "]"}], ",", 
             RowBox[{"pointsplotwithoptions", "[", 
              RowBox[{
               RowBox[{"OptionValue", "[", "Singularities", "]"}], ",", 
               RowBox[{"Surface", "\[Rule]", "UnrolledCylinder"}], ",", 
               RowBox[{"Marker", "\[Rule]", "Dot"}], ",", 
               RowBox[{"DotSize", "\[Rule]", "dotsize"}], ",", 
               RowBox[{"PhaseOffset", "\[Rule]", 
                RowBox[{"OptionValue", "[", "PhaseOffset", "]"}]}]}], "]"}], 
             ",", 
             RowBox[{"PlotRange", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "plotrange"}], "+", "plotcenterx"}], ",", 
                  RowBox[{"plotrange", "+", "plotcenterx"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "plotrange"}], "+", "plotcentery"}], ",", 
                  RowBox[{"plotrange", "+", "plotcentery"}]}], "}"}]}], 
               "}"}]}], ",", 
             RowBox[{"Axes", "\[Rule]", "None"}]}], "]"}], " ", "&"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"pplotwithoptions", "[", 
           RowBox[{
            RowBox[{"rays", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "L", ",", 
            RowBox[{"FilterRules", "[", 
             RowBox[{
              RowBox[{"{", "opts", "}"}], ",", 
              RowBox[{"Options", "[", "pplotwithoptions", "]"}]}], "]"}]}], 
           "]"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"OptionValue", "[", "Surface", "]"}], "===", "Sphere"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"Apply", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Show", "[", 
            RowBox[{"##", ",", "\[IndentingNewLine]", 
             RowBox[{"Graphics3D", "[", "Orange", "]"}], ",", 
             RowBox[{"pointsplotwithoptions", "[", 
              RowBox[{
               RowBox[{"OptionValue", "[", "TurningPoints", "]"}], ",", 
               RowBox[{"Surface", "\[Rule]", "Sphere"}]}], "]"}], ",", 
             RowBox[{"Graphics3D", "[", "Blue", "]"}], ",", 
             RowBox[{"pointsplotwithoptions", "[", 
              RowBox[{
               RowBox[{"OptionValue", "[", "Singularities", "]"}], ",", 
               RowBox[{"Surface", "\[Rule]", "Sphere"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Graphics3D", "[", 
              RowBox[{"OptionValue", "[", "SurfaceColor", "]"}], "]"}], ",", 
             RowBox[{"Graphics3D", "[", 
              RowBox[{"Opacity", "[", 
               RowBox[{"OptionValue", "[", "SurfaceOpacity", "]"}], "]"}], 
              "]"}], ",", 
             RowBox[{"Graphics3D", "[", 
              RowBox[{"Sphere", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0.99"}], 
               "]"}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"PlotRange", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
             RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
             RowBox[{"Axes", "\[Rule]", "None"}]}], "]"}], " ", "&"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"pplotwithoptions", "[", 
           RowBox[{
            RowBox[{"rays", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "L", ",", 
            RowBox[{"FilterRules", "[", 
             RowBox[{
              RowBox[{"{", "opts", "}"}], ",", 
              RowBox[{"Options", "[", "pplotwithoptions", "]"}]}], "]"}]}], 
           "]"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"OptionValue", "[", "Surface", "]"}], "===", "Cylinder"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"Apply", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Show", "[", 
            RowBox[{"##", ",", "\[IndentingNewLine]", 
             RowBox[{"Graphics3D", "[", "Orange", "]"}], ",", 
             RowBox[{"pointsplotwithoptions", "[", 
              RowBox[{
               RowBox[{"OptionValue", "[", "TurningPoints", "]"}], ",", 
               RowBox[{"Surface", "\[Rule]", "Cylinder"}]}], "]"}], ",", 
             RowBox[{"Graphics3D", "[", "Blue", "]"}], ",", 
             RowBox[{"pointsplotwithoptions", "[", 
              RowBox[{
               RowBox[{"OptionValue", "[", "Singularities", "]"}], ",", 
               RowBox[{"Surface", "\[Rule]", "Cylinder"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Graphics3D", "[", 
              RowBox[{"OptionValue", "[", "SurfaceColor", "]"}], "]"}], ",", 
             RowBox[{"Graphics3D", "[", 
              RowBox[{"Opacity", "[", 
               RowBox[{"OptionValue", "[", "SurfaceOpacity", "]"}], "]"}], 
              "]"}], ",", 
             RowBox[{"Graphics3D", "[", 
              RowBox[{"Cylinder", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", 
                    RowBox[{"-", 
                    RowBox[{"OptionValue", "[", "CylinderHeight", "]"}]}]}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", 
                    RowBox[{"OptionValue", "[", "CylinderHeight", "]"}]}], 
                   "}"}]}], "}"}], ",", "0.99"}], "]"}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"PlotRange", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"OptionValue", "[", "CylinderHeight", "]"}]}], ",", 
                  RowBox[{"OptionValue", "[", "CylinderHeight", "]"}]}], 
                 "}"}]}], "}"}]}], ",", 
             RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
             RowBox[{"Axes", "\[Rule]", "None"}]}], "]"}], " ", "&"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"pplotwithoptions", "[", 
           RowBox[{
            RowBox[{"rays", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "L", ",", 
            RowBox[{"FilterRules", "[", 
             RowBox[{
              RowBox[{"{", "opts", "}"}], ",", 
              RowBox[{"Options", "[", "pplotwithoptions", "]"}]}], "]"}]}], 
           "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.500549277755126*^9, 3.500549434366321*^9}, {
   3.503527155586197*^9, 3.503527172153796*^9}, {3.503713420087057*^9, 
   3.503713420892292*^9}, {3.50371348968391*^9, 3.50371348998209*^9}, 
   3.503713562325663*^9, {3.503713667283517*^9, 3.503713668096381*^9}, {
   3.503713957977954*^9, 3.503713968000656*^9}, {3.513288585643509*^9, 
   3.5132885898726482`*^9}, {3.515182740544057*^9, 3.515182750534472*^9}, 
   3.5151829053005753`*^9, {3.515523299398418*^9, 3.515523299999041*^9}, {
   3.5157919668634644`*^9, 3.51579196922701*^9}, {3.521501503808094*^9, 
   3.521501509249538*^9}, {3.521501563137026*^9, 3.521501563769438*^9}, {
   3.5215078967451687`*^9, 3.521507935566947*^9}, {3.5259683988820143`*^9, 
   3.525968399899528*^9}, {3.525968673596553*^9, 3.525968686526042*^9}, {
   3.5259689651689663`*^9, 3.5259689654238653`*^9}, {3.5259691110809813`*^9, 
   3.5259691112888613`*^9}, {3.525969377968493*^9, 3.525969406249057*^9}, {
   3.52596943967708*^9, 3.525969568970069*^9}, {3.5259702408059597`*^9, 
   3.525970298059188*^9}, {3.525970359019402*^9, 3.5259703820888357`*^9}, 
   3.525970516310247*^9, {3.525970722961473*^9, 3.525970725868574*^9}, {
   3.525977168510139*^9, 3.525977169866302*^9}, {3.528497290598276*^9, 
   3.528497394250614*^9}, {3.5284977203035917`*^9, 3.528497720563601*^9}, {
   3.5284977643694267`*^9, 3.528497794840678*^9}, {3.528497858325513*^9, 
   3.528497961353668*^9}, {3.528498012291101*^9, 3.5284980401290197`*^9}, {
   3.5284982338607893`*^9, 3.528498244595796*^9}, {3.528498411977612*^9, 
   3.528498491520145*^9}, {3.528498531091176*^9, 3.5284985311809683`*^9}, {
   3.528499600146771*^9, 3.528499608630959*^9}, {3.528499672970476*^9, 
   3.528499682775785*^9}, {3.528500445751429*^9, 3.528500451373148*^9}, {
   3.5285095039027843`*^9, 3.528509509565969*^9}, {3.528511587235183*^9, 
   3.528511609100263*^9}, 3.528743347270134*^9, {3.529333321914076*^9, 
   3.5293334883642483`*^9}, {3.5293349544290457`*^9, 3.52933496397694*^9}, {
   3.5297883688753242`*^9, 3.529788401508356*^9}, {3.532707614169716*^9, 
   3.532707692189373*^9}, {3.532735741155624*^9, 3.5327357452759323`*^9}, {
   3.533566328073413*^9, 3.533566339711321*^9}, {3.538755052017881*^9, 
   3.53875507314323*^9}, {3.5392707969209213`*^9, 3.539270804650581*^9}, {
   3.53982914487575*^9, 3.539829150951799*^9}, {3.540210150855304*^9, 
   3.540210247608074*^9}, {3.540211138391746*^9, 3.5402111609744177`*^9}, {
   3.540211213654614*^9, 3.540211255348789*^9}, {3.5483375117112503`*^9, 
   3.548337513810719*^9}, {3.549293466718081*^9, 3.549293493442741*^9}, {
   3.5523207971939163`*^9, 3.552320822828804*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"plotbpsstateatphase", "[", 
    RowBox[{
    "L_", ",", "\[Alpha]_", ",", "timestep_", ",", "grain_", ",", "maxdepth_",
      ",", "plotrange_", ",", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "network", ",", "rays", ",", "ages", ",", "parents", ",", "bps", ",", 
       "raystoplot", ",", "agestoplot", ",", "halves", ",", "lengths"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"network", "=", 
       RowBox[{"mswn", "[", 
        RowBox[{"L", ",", "\[Alpha]", ",", "maxdepth"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rays", "=", 
       RowBox[{"network", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ages", "=", 
       RowBox[{"network", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"parents", "=", 
       RowBox[{"network", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"network", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"bps", "=", 
          RowBox[{"network", "[", 
           RowBox[{"[", 
            RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"halves", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"gethalfbpsstate", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"bps", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
                RowBox[{"bps", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", "rays",
               ",", "ages", ",", "parents"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"raystoplot", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"halves", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"halves", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"agestoplot", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"halves", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"halves", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"lengths", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"halves", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{"halves", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Show", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"singleplotwithoptions", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"rays", ",", "ages"}], "}"}], ",", "L", ",", "opts"}], 
            "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"singleplotwithoptions", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"raystoplot", ",", "agestoplot"}], "}"}], ",", "L", ",", 
             RowBox[{"UseLengthTable", "\[Rule]", "True"}], ",", 
             RowBox[{"LengthTable", "\[Rule]", "lengths"}], ",", 
             RowBox[{"Hue", "\[Rule]", 
              RowBox[{"2", "/", "3"}]}], ",", "opts"}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.515948669159505*^9, 3.5159486990714912`*^9}, 
   3.51594911837306*^9, {3.515949163379208*^9, 3.515949243637397*^9}, {
   3.5159494504111433`*^9, 3.515949582699847*^9}, {3.515950270953704*^9, 
   3.515950319643402*^9}, {3.515951053826146*^9, 3.5159510586254272`*^9}, {
   3.5159531966712017`*^9, 3.515953196945498*^9}, {3.51596163804778*^9, 
   3.5159616428087397`*^9}, {3.528509296870105*^9, 3.528509315854241*^9}, {
   3.528509355571756*^9, 3.52850936333988*^9}, {3.528594818789341*^9, 
   3.5285948266686897`*^9}, {3.52872290568008*^9, 3.528722948287993*^9}, {
   3.528723275447606*^9, 3.528723300312606*^9}, {3.528723439904335*^9, 
   3.528723446236567*^9}, {3.528723739007024*^9, 3.5287237442974577`*^9}, {
   3.528723775456601*^9, 3.528723794487561*^9}, {3.528725670836421*^9, 
   3.52872571923143*^9}, {3.528725805458585*^9, 3.5287258095168543`*^9}, {
   3.528725946036172*^9, 3.528725952642994*^9}, {3.52872601294917*^9, 
   3.5287260143256617`*^9}, {3.528729644826425*^9, 3.528729648073081*^9}, {
   3.5287298404625463`*^9, 3.52872984473384*^9}, {3.5287301458244057`*^9, 
   3.528730280598496*^9}, {3.528730331398612*^9, 3.528730364007441*^9}, {
   3.528730489881678*^9, 3.528730526865822*^9}, {3.52873057497224*^9, 
   3.52873057709702*^9}, {3.5287306353092403`*^9, 3.528730664733685*^9}, {
   3.528742835596917*^9, 3.528742838508933*^9}, {3.528743074290851*^9, 
   3.528743120512885*^9}, 3.5287434054458447`*^9, {3.528743835824328*^9, 
   3.5287438714852962`*^9}, {3.52874394409424*^9, 3.528743952350233*^9}, 
   3.528744008751397*^9, {3.528744078530057*^9, 3.5287440917612867`*^9}, {
   3.5287441366903467`*^9, 3.5287441481940327`*^9}, {3.528744206641727*^9, 
   3.528744242676139*^9}, {3.528744293509742*^9, 3.528744296773053*^9}, {
   3.528744484328267*^9, 3.52874450184298*^9}, {3.528744547511141*^9, 
   3.528744560214312*^9}, {3.52874469368845*^9, 3.5287447198492193`*^9}, {
   3.528744826011094*^9, 3.528744849245273*^9}, {3.5327355911244707`*^9, 
   3.532735594326549*^9}, {3.532802387210253*^9, 3.532802387495578*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tpplot", ":=", 
   RowBox[{"pointsplotwithoptions", "[", "turningpoints", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"spplot", ":=", 
   RowBox[{"pointsplotwithoptions", "[", "sing", "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.503527155587628*^9, 3.503527172155233*^9}, {
  3.525970688149568*^9, 3.52597070007286*^9}, {3.528512113281445*^9, 
  3.528512124718568*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"singleplotshortwithpoints", "[", 
    RowBox[{"rays_", ",", "plotrange_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"pplotshort", "[", 
      RowBox[{"rays", ",", "L"}], "]"}], ",", 
     RowBox[{"Graphics", "[", "Orange", "]"}], ",", "tpplot", ",", " ", 
     RowBox[{"Graphics", "[", "Blue", "]"}], ",", "spplot", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "plotrange"}], ",", "plotrange"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "plotrange"}], ",", "plotrange"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"Axes", "\[Rule]", "None"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.500549277755126*^9, 3.500549434366321*^9}, {
   3.503527155586197*^9, 3.503527172153796*^9}, {3.503713420087057*^9, 
   3.503713420892292*^9}, {3.50371348968391*^9, 3.50371348998209*^9}, 
   3.503713562325663*^9, {3.503713667283517*^9, 3.503713668096381*^9}, {
   3.503713957977954*^9, 3.503713968000656*^9}, {3.513288585643509*^9, 
   3.5132885898726482`*^9}, {3.515182740544057*^9, 3.515182750534472*^9}, 
   3.5151829053005753`*^9, {3.515523299398418*^9, 3.515523299999041*^9}, {
   3.515787592510944*^9, 3.51578760526794*^9}, {3.515787640957716*^9, 
   3.515787641144825*^9}, {3.525970733894718*^9, 3.525970735569545*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"singlemswnplot", "[", 
    RowBox[{
    "L_", ",", "\[Alpha]_", ",", "timestep_", ",", "grain_", ",", "maxdepth_",
      ",", "plotrange_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "network", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"network", "=", 
       RowBox[{"mswn", "[", 
        RowBox[{"L", ",", "\[Alpha]", ",", "maxdepth"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"plotnetwork", "[", 
       RowBox[{"network", ",", "plotrange"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.515523153633316*^9, 3.515523285489873*^9}, {
   3.5156830036832457`*^9, 3.515683007945354*^9}, 3.532802394785581*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"plotnetwork", "[", 
    RowBox[{"network_", ",", "plotrange_"}], "]"}], ":=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"pplot", "[", 
      RowBox[{
       RowBox[{"network", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"network", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"Graphics", "[", "Orange", "]"}], ",", "tpplot", ",", 
     RowBox[{"Graphics", "[", "Blue", "]"}], ",", "spplot", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "plotrange"}], ",", "plotrange"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "plotrange"}], ",", "plotrange"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"Axes", "\[Rule]", "None"}]}], "]"}]}], ";"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.51568296885705*^9, 3.5156829967321253`*^9}, {
  3.5259707435464354`*^9, 3.525970746874961*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"swngrid", "[", 
     RowBox[{"net_", ",", "Mtable_", ",", 
      RowBox[{"opts", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
    RowBox[{"GraphicsGrid", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"singleplotwithoptions", "[", 
         RowBox[{"net", ",", "#", ",", " ", 
          RowBox[{"FilterRules", "[", 
           RowBox[{
            RowBox[{"{", "opts", "}"}], ",", 
            RowBox[{"Options", "[", "pplotwithoptions", "]"}]}], "]"}], ",", 
          RowBox[{"Label", "\[Rule]", "On"}], ",", 
          RowBox[{"LabelText", "\[Rule]", " ", 
           RowBox[{"(", 
            RowBox[{"\"\<\[CapitalLambda] = \>\"", "<>", 
             RowBox[{"ToString", "[", "#", "]"}]}], ")"}]}]}], "]"}], " ", 
        "&"}], ",", "Mtable", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "parallelmswns", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Options", "[", "mswn", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Parallel", "\[Rule]", "On"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parallelmswns", "[", 
     RowBox[{"phasetable_", ",", "L_", ",", "paramtable_", ",", 
      RowBox[{"opts", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "outtable", ",", "curtable", ",", "curitem", ",", "curparam", ",", "i",
         ",", "j", ",", "tpstored", ",", "singstored"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outtable", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", 
          RowBox[{"Length", "[", "paramtable", "]"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"curparam", "=", "j"}], ";", "\[IndentingNewLine]", 
          RowBox[{"init", "[", 
           RowBox[{"paramtable", "[", 
            RowBox[{"[", "curparam", "]"}], "]"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"tpstored", "[", "j", "]"}], "=", "turningpoints"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"singstored", "[", "j", "]"}], "=", "sing"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"DistributeDefinitions", "[", "$Context", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"OptionValue", "[", "Parallel", "]"}], "===", "On"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"curtable", "=", 
             RowBox[{"ParallelTable", "[", 
              RowBox[{
               RowBox[{"mswn", "[", 
                RowBox[{"L", ",", 
                 RowBox[{"phasetable", "[", 
                  RowBox[{"[", "curitem", "]"}], "]"}], ",", 
                 RowBox[{"FilterRules", "[", 
                  RowBox[{
                   RowBox[{"{", "opts", "}"}], ",", 
                   RowBox[{"Options", "[", "mswn", "]"}]}], "]"}]}], " ", 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"curitem", ",", "1", ",", 
                 RowBox[{"Length", "[", "phasetable", "]"}]}], "}"}]}], 
              "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"curtable", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"mswn", "[", 
                RowBox[{"L", ",", 
                 RowBox[{"phasetable", "[", 
                  RowBox[{"[", "curitem", "]"}], "]"}], ",", 
                 RowBox[{"FilterRules", "[", 
                  RowBox[{
                   RowBox[{"{", "opts", "}"}], ",", 
                   RowBox[{"Options", "[", "mswn", "]"}]}], "]"}]}], " ", 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"curitem", ",", "1", ",", 
                 RowBox[{"Length", "[", "phasetable", "]"}]}], "}"}]}], 
              "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"outtable", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"outtable", ",", "curtable"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"outtable", ",", "tpstored", ",", "singstored"}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "showplots", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Options", "[", "parallelmswns", "]"}], ",", 
     RowBox[{"Options", "[", "singleplotwithoptions", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PhaseTable", "\[Rule]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"ParamTable", "\[Rule]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"InitialPlotRange", "\[Rule]", "5"}], ",", 
       RowBox[{"InitialPlotCenterX", "\[Rule]", "0"}], ",", 
       RowBox[{"InitialPlotCenterY", "\[Rule]", "0"}], ",", 
       RowBox[{"ShowProgress", "\[Rule]", "On"}], ",", 
       RowBox[{"MassCutoff", "\[Rule]", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"showplots", "[", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "phasetable", ",", "outtable", ",", "curtable", ",", "curitem", ",", 
        "paramtable", ",", "curparam", ",", "i", ",", "j", ",", "L", ",", 
        "tpstored", ",", "singstored"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"L", "=", 
        RowBox[{"OptionValue", "[", "MassCutoff", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"phasetable", "=", 
        RowBox[{"OptionValue", "[", "PhaseTable", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"phasetable", "\[Equal]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"phasetable", "=", 
          RowBox[{"{", "0", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"paramtable", "=", 
        RowBox[{"OptionValue", "[", "ParamTable", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"paramtable", "\[Equal]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"paramtable", "=", 
          RowBox[{"{", "0", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"outtable", ",", "tpstored", ",", "singstored"}], "}"}], "=", 
        RowBox[{"parallelmswns", "[", 
         RowBox[{"phasetable", ",", "L", ",", "paramtable", ",", 
          RowBox[{"FilterRules", "[", 
           RowBox[{
            RowBox[{"{", "opts", "}"}], ",", 
            RowBox[{"Options", "[", "parallelmswns", "]"}]}], "]"}]}], " ", 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"singleplotwithoptions", "[", 
          RowBox[{
           RowBox[{"outtable", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "i"}], "]"}], "]"}], ",", "M", ",", 
           "otheroptions", ",", 
           RowBox[{"FilterRules", "[", 
            RowBox[{
             RowBox[{"{", "opts", "}"}], ",", 
             RowBox[{"Options", "[", "pplotwithoptions", "]"}]}], "]"}], ",", 
           RowBox[{"TurningPoints", "\[Rule]", 
            RowBox[{"tpstored", "[", "j", "]"}]}], ",", 
           RowBox[{"Singularities", "\[Rule]", 
            RowBox[{"singstored", "[", "j", "]"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "plotrange"}], ",", " ", 
           RowBox[{"PlotCenterX", "\[Rule]", "plotcenterx"}], ",", " ", 
           RowBox[{"PlotCenterY", "\[Rule]", "plotcentery"}]}], "]"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"M", ",", "L", ",", "\"\<Mass cutoff\>\""}], "}"}], ",", 
           "0", ",", "L"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "\"\<Phase\>\""}], "}"}], ",", "1", 
           ",", 
           RowBox[{"Length", "[", "phasetable", "]"}], ",", "1"}], "}"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "\"\<Plot parameters\>\""}], "}"}], 
           ",", "1", ",", 
           RowBox[{"Length", "[", "paramtable", "]"}], ",", "1"}], "}"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"plotrange", ",", " ", 
             RowBox[{"OptionValue", "[", "InitialPlotRange", "]"}], ",", " ", 
             "\"\<Plot range\>\""}], "}"}], ",", "0", ",", " ", 
           RowBox[{"5", "*", 
            RowBox[{"OptionValue", "[", "InitialPlotRange", "]"}]}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"plotcenterx", ",", 
             RowBox[{"OptionValue", "[", "InitialPlotCenterX", "]"}], ",", 
             " ", "\"\<Plot center (x)\>\""}], "}"}], ",", " ", 
           RowBox[{
            RowBox[{"OptionValue", "[", "InitialPlotCenterX", "]"}], "-", 
            RowBox[{"5", "*", 
             RowBox[{"OptionValue", "[", "InitialPlotRange", "]"}]}]}], ",", 
           " ", 
           RowBox[{
            RowBox[{"OptionValue", "[", "InitialPlotCenterX", "]"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"OptionValue", "[", "InitialPlotRange", "]"}]}]}]}], 
          "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"plotcentery", ",", " ", 
             RowBox[{"OptionValue", "[", "InitialPlotCenterY", "]"}], ",", 
             " ", "\"\<Plot center (y)\>\""}], "}"}], ",", 
           RowBox[{
            RowBox[{"OptionValue", "[", "InitialPlotCenterX", "]"}], "-", 
            RowBox[{"5", "*", 
             RowBox[{"OptionValue", "[", "InitialPlotRange", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"OptionValue", "[", "InitialPlotCenterY", "]"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"OptionValue", "[", "InitialPlotRange", "]"}]}]}]}], 
          "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"otheroptions", ",", 
            RowBox[{"{", "}"}], ",", "\"\<Other options\>\""}], "}"}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"ControlPlacement", "\[Rule]", "Left"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"showbpsphases", ":=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "bpsphases"}], "]"}], ",", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "bpsphases"}], "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"Axes", "\[Rule]", "None"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.1"}], ",", "1.1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.1"}], ",", "1.1"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Circle", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", ".95"}], "]"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "swnfiltrationexport", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Options", "[", "showplots", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Granularity", "\[Rule]", "10"}], ",", 
       RowBox[{"Filename", "\[Rule]", "\"\<export\>\""}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"swnfiltrationexport", "[", 
     RowBox[{"phasetable_", ",", 
      RowBox[{"opts", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "outtable", ",", "curtable", ",", "curitem", ",", "paramtable", ",", 
        "curparam", ",", "i", ",", "j", ",", "L", ",", "tpstored", ",", 
        "singstored", ",", "curplot", ",", "M"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"L", "=", 
        RowBox[{"OptionValue", "[", "MassCutoff", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"paramtable", "=", 
        RowBox[{"OptionValue", "[", "ParamTable", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"paramtable", "\[Equal]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"paramtable", "=", 
          RowBox[{"{", "0", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"outtable", ",", "tpstored", ",", "singstored"}], "}"}], "=", 
        RowBox[{"parallelmswns", "[", 
         RowBox[{"phasetable", ",", "L", ",", "paramtable", ",", 
          RowBox[{"FilterRules", "[", 
           RowBox[{
            RowBox[{"{", "opts", "}"}], ",", 
            RowBox[{"Options", "[", "parallelmswns", "]"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", 
          RowBox[{"Length", "[", "paramtable", "]"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", 
             RowBox[{"Length", "[", "phasetable", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"M", "=", "1"}], ",", 
               RowBox[{
                RowBox[{"M", "/", 
                 RowBox[{"OptionValue", "[", "Granularity", "]"}]}], 
                "\[LessEqual]", "L"}], " ", ",", 
               RowBox[{"M", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Export", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"OptionValue", "[", "Filename", "]"}], "<>", 
                   "\"\<-\>\"", "<>", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"j", "-", "1"}], "]"}], "<>", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"PaddedForm", "[", 
                    RowBox[{
                    RowBox[{"M", "-", "1"}], ",", "4", ",", 
                    RowBox[{"NumberPadding", "\[Rule]", "\"\<0\>\""}]}], 
                    "]"}], "]"}], "<>", "\"\<.jpg\>\""}], ",", 
                  RowBox[{"singleplotwithoptions", "[", 
                   RowBox[{
                    RowBox[{"outtable", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ",", 
                    RowBox[{"M", "/", 
                    RowBox[{"OptionValue", "[", "Granularity", "]"}]}], ",", 
                    RowBox[{"FilterRules", "[", 
                    RowBox[{
                    RowBox[{"{", "opts", "}"}], ",", 
                    RowBox[{"Options", "[", "pplotwithoptions", "]"}]}], 
                    "]"}], ",", 
                    RowBox[{"TurningPoints", "\[Rule]", 
                    RowBox[{"tpstored", "[", "j", "]"}]}], ",", 
                    RowBox[{"Singularities", "\[Rule]", 
                    RowBox[{"singstored", "[", "j", "]"}]}], ",", 
                    RowBox[{"PlotRange", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "InitialPlotRange", "]"}]}], 
                    ",", " ", 
                    RowBox[{"PlotCenterX", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "InitialPlotCenterX", "]"}]}],
                     ",", " ", 
                    RowBox[{"PlotCenterY", "\[Rule]", 
                    RowBox[{
                    "OptionValue", "[", "InitialPlotCenterY", "]"}]}]}], 
                   "]"}], ",", "\[IndentingNewLine]", 
                  RowBox[{"ImageSize", "\[Rule]", 
                   RowBox[{"16", "*", "50"}]}]}], "\[IndentingNewLine]", 
                 "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ReleaseHoldAt", "[", 
     RowBox[{"expr_", ",", "partspec_"}], "]"}], ":=", 
    RowBox[{"ReplacePart", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"partspec", "\[Rule]", 
       RowBox[{"Extract", "[", 
        RowBox[{"expr", ",", "partspec"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "exportplots", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Options", "[", "showplots", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Randomize", "\[Rule]", "On"}], ",", 
       RowBox[{"Filename", "\[Rule]", "\"\</home/andy/movies\>\""}], ",", 
       RowBox[{"Filetype", "\[Rule]", "\"\<png\>\""}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"exportplots", "[", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "phasetable", ",", "paramtable", ",", "i", ",", "j", ",", "k", ",", 
        "targetfile", ",", "jobs", ",", "nextjob", ",", "paralleljobs", ",", 
        "shuffledlist", ",", "paramdump", ",", "L"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"L", "=", 
        RowBox[{"OptionValue", "[", "MassCutoff", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"jobs", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"paramtable", "=", 
        RowBox[{"OptionValue", "[", "ParamTable", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"paramtable", "\[Equal]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"paramtable", "=", 
          RowBox[{"{", "0", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"phasetable", "=", 
        RowBox[{"OptionValue", "[", "PhaseTable", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"phasetable", "\[Equal]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"phasetable", "=", 
          RowBox[{"{", "0", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"paramdump", "=", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"Definition", "[", "init", "]"}], ",", "InputForm"}], 
          "]"}], "<>", " ", "\"\<\\n\>\"", " ", "<>", " ", 
         "\[IndentingNewLine]", "\"\<phasetable = \>\"", " ", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"phasetable", ",", "InputForm"}], "]"}], " ", "<>", " ", 
         "\"\<\\n\>\"", " ", "<>", "\[IndentingNewLine]", "\"\<opts = \>\"", "<>",
          " ", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"{", "opts", "}"}], ",", "InputForm"}], "]"}], "<>", " ", 
         "\"\<\\n\>\""}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"OptionValue", "[", "Filename", "]"}], "<>", 
          "\"\<.dump\>\""}], ",", " ", "paramdump", ",", "\"\<Text\>\""}], 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"OptionValue", "[", "Randomize", "]"}], "===", "On"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"shuffledlist", "=", 
          RowBox[{"RandomSample", "[", 
           RowBox[{"Range", "[", 
            RowBox[{"Length", "[", "phasetable", "]"}], "]"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"shuffledlist", "=", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "phasetable", "]"}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"CloseKernels", "[", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"LaunchKernels", "[", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"DistributeDefinitions", "[", "$Context", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"DistributeDefinitions", "[", "suppresswarnings", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ParallelEvaluate", "[", "suppresswarnings", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", 
          RowBox[{"Length", "[", "paramtable", "]"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", 
             RowBox[{"Length", "[", "phasetable", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"targetfile", "=", 
              RowBox[{
               RowBox[{"OptionValue", "[", "Filename", "]"}], "<>", 
               "\"\<-\>\"", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"j", "-", "1"}], "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"PaddedForm", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"shuffledlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ",", "4", ",", 
                  RowBox[{"NumberPadding", "\[Rule]", "\"\<0\>\""}]}], "]"}], 
                "]"}], "<>", "\"\<.\>\"", "<>", 
               RowBox[{"OptionValue", "[", "Filetype", "]"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"!", 
                RowBox[{"FileExistsQ", "[", "targetfile", "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"nextjob", "=", "\[IndentingNewLine]", 
                 RowBox[{"Hold", "[", "\[IndentingNewLine]", 
                  RowBox[{"singleexport", "[", 
                   RowBox[{"targetfile", ",", 
                    RowBox[{"phasetable", "[", 
                    RowBox[{"[", 
                    RowBox[{"shuffledlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
                    RowBox[{"paramtable", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "L", ",", 
                    RowBox[{"FilterRules", "[", 
                    RowBox[{
                    RowBox[{"{", "opts", "}"}], ",", 
                    RowBox[{"Options", "[", "singleexport", "]"}]}], "]"}]}], 
                   " ", "]"}], "\[IndentingNewLine]", "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", " ", 
                 RowBox[{
                  RowBox[{
                  "some", " ", "clumsy", " ", "manipulation", " ", "here", 
                   " ", "to", " ", "get", " ", "the", " ", "evaluations", " ",
                    "to", " ", "happen", " ", "in", " ", "the", " ", "right", 
                   " ", "order"}], ";", " ", 
                  RowBox[{
                  "might", " ", "be", " ", "possible", " ", "to", " ", 
                   "drastically", " ", "improve", " ", "this"}]}], " ", 
                 "*)"}], "\[IndentingNewLine]", 
                RowBox[{"nextjob", "=", 
                 RowBox[{"ReleaseHoldAt", "[", 
                  RowBox[{"nextjob", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"nextjob", "=", 
                 RowBox[{"ReleaseHoldAt", "[", 
                  RowBox[{"nextjob", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"nextjob", "=", 
                 RowBox[{"ReleaseHoldAt", "[", 
                  RowBox[{"nextjob", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"jobs", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"jobs", ",", "nextjob"}], "]"}]}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"DistributeDefinitions", "[", "jobs", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
       "DistributeDefinitions", "[", "\"\<CurvesGraphics6`\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"jobs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "jobs", "]"}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "singleexport", "]"}], "=", 
   RowBox[{"Options", "[", "showplots", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"singleexport", "[", 
     RowBox[{"targetfile_", ",", "phase_", ",", "param_", ",", "L_", ",", 
      RowBox[{"opts", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "network", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"init", "[", "param", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"network", "=", 
        RowBox[{"mswn", "[", 
         RowBox[{"L", ",", "phase", ",", 
          RowBox[{"FilterRules", "[", 
           RowBox[{
            RowBox[{"{", "opts", "}"}], ",", 
            RowBox[{"Options", "[", "mswn", "]"}]}], "]"}]}], " ", "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", "\[IndentingNewLine]", 
        RowBox[{"targetfile", ",", 
         RowBox[{"singleplotwithoptions", "[", 
          RowBox[{"network", ",", "L", ",", 
           RowBox[{"FilterRules", "[", 
            RowBox[{
             RowBox[{"{", "opts", "}"}], ",", 
             RowBox[{"Options", "[", "pplotwithoptions", "]"}]}], "]"}], ",", 
           RowBox[{"TurningPoints", "\[Rule]", "turningpoints"}], ",", 
           RowBox[{"Singularities", "\[Rule]", "sing"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{"OptionValue", "[", "InitialPlotRange", "]"}]}], ",", " ", 
           RowBox[{"PlotCenterX", "\[Rule]", 
            RowBox[{"OptionValue", "[", "InitialPlotCenterX", "]"}]}], ",", 
           " ", 
           RowBox[{"PlotCenterY", "\[Rule]", 
            RowBox[{"OptionValue", "[", "InitialPlotCenterY", "]"}]}]}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"ImageSize", "\[Rule]", 
          RowBox[{"16", "*", "50"}]}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"standardperturbation", "=", "0.0001"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prange", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Pi", "/", "n"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], "-", "1", "+", 
      "standardperturbation"}], ")"}]}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True,
 CellChangeTimes->{{3.498593990393104*^9, 3.498594048499778*^9}, {
   3.498594177078555*^9, 3.498594177701414*^9}, {3.498594248534924*^9, 
   3.4985943371943007`*^9}, {3.498594383339374*^9, 3.498594384777945*^9}, {
   3.4985946158027697`*^9, 3.4985946775974197`*^9}, {3.498594731827343*^9, 
   3.498594732879525*^9}, {3.4985947679548683`*^9, 3.4985947688087177`*^9}, {
   3.4985949941019793`*^9, 3.498595013171906*^9}, {3.498595082311419*^9, 
   3.4985951016235723`*^9}, {3.4985951394948387`*^9, 3.498595140154076*^9}, {
   3.498595986391062*^9, 3.498596025363524*^9}, {3.4985960566155252`*^9, 
   3.498596057065565*^9}, {3.498596106296216*^9, 3.498596203044991*^9}, {
   3.49859682381424*^9, 3.498596836531962*^9}, {3.498601638932452*^9, 
   3.4986016426834097`*^9}, {3.49860172281209*^9, 3.498601752662345*^9}, {
   3.498602383516636*^9, 3.4986024005684423`*^9}, {3.498605128042097*^9, 
   3.498605131404234*^9}, {3.4986051850221643`*^9, 3.498605185509055*^9}, {
   3.499017059949603*^9, 3.499017063012339*^9}, {3.499017252700465*^9, 
   3.4990172567529488`*^9}, 3.499017299411817*^9, {3.499017334738501*^9, 
   3.499017389363439*^9}, {3.499017936238291*^9, 3.499017941583929*^9}, {
   3.4990179840759172`*^9, 3.4990180151571217`*^9}, {3.499137959512431*^9, 
   3.4991379811683817`*^9}, {3.503527155586485*^9, 3.503527172154086*^9}, {
   3.5035285472636433`*^9, 3.503528547744389*^9}, {3.503781700724327*^9, 
   3.503781707549608*^9}, {3.5038633777724943`*^9, 3.503863378018156*^9}, {
   3.513288318760873*^9, 3.5132883225288563`*^9}, {3.513288539960503*^9, 
   3.513288543220214*^9}, {3.515180547234789*^9, 3.515180622498724*^9}, {
   3.5151811740293827`*^9, 3.515181177763282*^9}, {3.515181376342182*^9, 
   3.515181380238388*^9}, {3.5151814510373993`*^9, 3.515181473409561*^9}, {
   3.51518158592111*^9, 3.515181615529993*^9}, {3.515181663954954*^9, 
   3.515181705459832*^9}, {3.5151818146223583`*^9, 3.5151818166522293`*^9}, {
   3.515181859236725*^9, 3.5151818925018597`*^9}, 3.5151829242835293`*^9, {
   3.515192136956498*^9, 3.515192140503674*^9}, {3.515502714791403*^9, 
   3.5155027782944393`*^9}, {3.515503003814286*^9, 3.5155030325964746`*^9}, {
   3.515503070326792*^9, 3.515503070527381*^9}, {3.5155229120310173`*^9, 
   3.515522956328434*^9}, {3.521490812918372*^9, 3.5214908724775057`*^9}, {
   3.52149092461117*^9, 3.5214910895524483`*^9}, {3.521491326232923*^9, 
   3.5214913943954353`*^9}, {3.521501495921767*^9, 3.521501496206896*^9}, {
   3.521585117393984*^9, 3.521585191071612*^9}, {3.524838014110468*^9, 
   3.5248380148498783`*^9}, {3.525452241776042*^9, 3.52545227290696*^9}, {
   3.5254617159618673`*^9, 3.5254617466396914`*^9}, {3.5254617894564238`*^9, 
   3.525461805858841*^9}, {3.525970756667841*^9, 3.525970759863845*^9}, {
   3.525975479629641*^9, 3.5259755076064167`*^9}, {3.525975553521179*^9, 
   3.525975557496689*^9}, {3.5259770932285357`*^9, 3.52597711569317*^9}, {
   3.525977152849661*^9, 3.525977153883698*^9}, {3.525977300166644*^9, 
   3.5259773405187187`*^9}, {3.528512074325688*^9, 3.528512092436104*^9}, {
   3.5285121916593847`*^9, 3.5285122004160633`*^9}, {3.5285122986273746`*^9, 
   3.528512301087297*^9}, {3.5285127389206*^9, 3.528512770775331*^9}, {
   3.528568576915504*^9, 3.528568672008987*^9}, {3.528568746131823*^9, 
   3.528568757001828*^9}, {3.528568854901586*^9, 3.5285689278471317`*^9}, {
   3.5285690109543133`*^9, 3.5285690122809753`*^9}, {3.528569047165772*^9, 
   3.528569047950276*^9}, 3.528573285959325*^9, {3.528574963364791*^9, 
   3.528574963590625*^9}, {3.528575179512089*^9, 3.528575179604178*^9}, {
   3.5285834591575212`*^9, 3.528583474734871*^9}, {3.528743461137658*^9, 
   3.528743467472286*^9}, 3.5287436142906103`*^9, {3.528743646129313*^9, 
   3.528743649553933*^9}, {3.529786276433057*^9, 3.529786566054343*^9}, {
   3.5297866412075853`*^9, 3.52978665608878*^9}, {3.529786733826968*^9, 
   3.5297867872953568`*^9}, {3.5297868906176233`*^9, 
   3.5297868920751543`*^9}, {3.529787403287981*^9, 3.529787413378117*^9}, {
   3.529787456286212*^9, 3.529787456402052*^9}, {3.529790174332696*^9, 
   3.529790295315843*^9}, {3.529961509602315*^9, 3.5299615208775797`*^9}, {
   3.532705888325062*^9, 3.532705908984359*^9}, {3.53270595313582*^9, 
   3.532706003331017*^9}, {3.532706116982196*^9, 3.5327061212619343`*^9}, {
   3.532706211823176*^9, 3.5327062326877823`*^9}, {3.5327063892569304`*^9, 
   3.532706576770926*^9}, {3.532735617923789*^9, 3.532735673350436*^9}, {
   3.532791961228814*^9, 3.532792050502674*^9}, {3.532792117060794*^9, 
   3.532792136566177*^9}, {3.532792259003523*^9, 3.5327922590784073`*^9}, {
   3.5327923299043207`*^9, 3.532792383344508*^9}, {3.532792868531766*^9, 
   3.5327928965311737`*^9}, {3.532792960789617*^9, 3.53279296553509*^9}, {
   3.532793036386899*^9, 3.5327930583992367`*^9}, {3.532793102103979*^9, 
   3.532793129966936*^9}, 3.5327931778012257`*^9, {3.5327932095614433`*^9, 
   3.532793235634428*^9}, {3.5328024006937733`*^9, 3.5328024100075283`*^9}, {
   3.5365921238984947`*^9, 3.536592127703158*^9}, 3.536592489329801*^9, {
   3.539367111041926*^9, 3.5393671118005667`*^9}, {3.5396177065697613`*^9, 
   3.5396177101181917`*^9}, {3.539617743172042*^9, 3.539617747497444*^9}, {
   3.5398235269693623`*^9, 3.539823552947465*^9}, {3.539868016707683*^9, 
   3.5398681297482233`*^9}, {3.5398682238645067`*^9, 3.539868279909593*^9}, {
   3.539868350841116*^9, 3.5398683842850733`*^9}, {3.539868414612184*^9, 
   3.5398684353301497`*^9}, {3.539868479806386*^9, 3.539868621337059*^9}, {
   3.5398687436780577`*^9, 3.539868772813715*^9}, 3.539868836016101*^9, {
   3.539868947301969*^9, 3.539869067694037*^9}, {3.5398691064088*^9, 
   3.5398691282273293`*^9}, {3.5398714075284224`*^9, 3.539871432202824*^9}, {
   3.53987206442087*^9, 3.539872069458098*^9}, {3.539875125931451*^9, 
   3.539875134727811*^9}, {3.539875192553363*^9, 3.53987520752234*^9}, {
   3.539882087863529*^9, 3.539882087880967*^9}, 3.539882182156225*^9, {
   3.5398831551614447`*^9, 3.539883179235326*^9}, {3.539969853222498*^9, 
   3.539969860275312*^9}, {3.540210327803039*^9, 3.54021035072901*^9}, {
   3.5402103874591637`*^9, 3.5402104184301777`*^9}, {3.540353733367064*^9, 
   3.5403537515851192`*^9}, {3.540353792341243*^9, 3.5403540127289124`*^9}, {
   3.540354141908012*^9, 3.540354144852458*^9}, {3.540354370137746*^9, 
   3.5403544137510567`*^9}, {3.540354905152503*^9, 3.540354914195252*^9}, {
   3.540354973982478*^9, 3.5403549740831337`*^9}, 3.5403550802717733`*^9, 
   3.540355128126278*^9, {3.541694223056581*^9, 3.541694224287807*^9}, {
   3.541695012332879*^9, 3.541695016219829*^9}, {3.541695543111051*^9, 
   3.5416955465500402`*^9}, {3.544438678468534*^9, 3.5444387542181797`*^9}, {
   3.5444520254119873`*^9, 3.544452083677574*^9}, {3.5444521225217876`*^9, 
   3.544452289653421*^9}, {3.5444523218788033`*^9, 3.544452324348154*^9}, {
   3.544452371330964*^9, 3.544452390006096*^9}, {3.5444528671048326`*^9, 
   3.5444528969275312`*^9}, {3.544453949030149*^9, 3.544453979294427*^9}, {
   3.544645251362565*^9, 3.544645390965241*^9}, {3.5458388619031982`*^9, 
   3.545838873534752*^9}, {3.545839649669518*^9, 3.545839670745586*^9}, {
   3.545839731944419*^9, 3.545839775526998*^9}, {3.545839866467825*^9, 
   3.5458399936044893`*^9}, {3.5458400366466093`*^9, 
   3.5458400636459723`*^9}, {3.545840132452382*^9, 3.545840203957197*^9}, {
   3.545840237665653*^9, 3.54584025040899*^9}, {3.545840350527722*^9, 
   3.5458403518078117`*^9}, {3.545840451644443*^9, 3.545840477019516*^9}, 
   3.545840547750368*^9, {3.545840612768405*^9, 3.545840724464979*^9}, {
   3.545840790493845*^9, 3.5458408201101294`*^9}, {3.545840869485197*^9, 
   3.545840948060104*^9}, {3.545841162996538*^9, 3.545841239456444*^9}, {
   3.545841360669695*^9, 3.545841391987535*^9}, {3.545841435457794*^9, 
   3.5458415825756807`*^9}, 3.545841618104536*^9, {3.5458424170936327`*^9, 
   3.545842423791483*^9}, {3.545842508373095*^9, 3.545842509277822*^9}, {
   3.5458427453849697`*^9, 3.545842747267049*^9}, {3.5458449363030167`*^9, 
   3.545844969447784*^9}, {3.545845003344534*^9, 3.5458450055596*^9}, {
   3.545845059482559*^9, 3.54584506235345*^9}, {3.545845138916913*^9, 
   3.5458451817398367`*^9}, {3.545845338576837*^9, 3.5458454030882483`*^9}, {
   3.545845509080658*^9, 3.545845519392476*^9}, {3.5458455776232767`*^9, 
   3.545845583732604*^9}, {3.54584577431973*^9, 3.545845808617275*^9}, 
   3.545845906239441*^9, {3.545846227819125*^9, 3.545846244984651*^9}, {
   3.545846326104084*^9, 3.5458464230739803`*^9}, {3.54584645419451*^9, 
   3.5458465105064173`*^9}, {3.54584659941052*^9, 3.545846641529952*^9}, {
   3.545847058372613*^9, 3.5458470947400913`*^9}, {3.545847170771715*^9, 
   3.545847261966436*^9}, {3.5458472993605127`*^9, 3.545847410225024*^9}, {
   3.5458474970268373`*^9, 3.545847616433646*^9}, {3.545847659603396*^9, 
   3.545847700077869*^9}, {3.545847740921607*^9, 3.545847765527032*^9}, {
   3.545847820809231*^9, 3.545847825846713*^9}, {3.5458478571313334`*^9, 
   3.545847861776181*^9}, {3.5458480035129232`*^9, 3.545848034321273*^9}, {
   3.54584829543157*^9, 3.5458483385231533`*^9}, {3.545848372749716*^9, 
   3.545848374053213*^9}, {3.545848426365635*^9, 3.545848459150988*^9}, {
   3.545848647045576*^9, 3.545848649386351*^9}, {3.545848711125267*^9, 
   3.545848717770492*^9}, {3.545848885673015*^9, 3.545848889886718*^9}, {
   3.545848998689822*^9, 3.545849108475765*^9}, {3.545849192625655*^9, 
   3.545849259167391*^9}, {3.545849446608204*^9, 3.545849450778179*^9}, {
   3.545849615766474*^9, 3.545849657496879*^9}, {3.546543436650983*^9, 
   3.546543439311439*^9}, {3.546543522741288*^9, 3.5465435316351423`*^9}, {
   3.548156717488834*^9, 3.548156770848967*^9}, {3.54815680201687*^9, 
   3.548156814026422*^9}, {3.548156846317952*^9, 3.548156929911765*^9}, {
   3.548157020680037*^9, 3.548157066297295*^9}, {3.54815720948131*^9, 
   3.548157274061792*^9}, {3.548157537679596*^9, 3.548157557475157*^9}, {
   3.548158098724317*^9, 3.548158145466681*^9}, {3.548158380936679*^9, 
   3.548158394993827*^9}, {3.548158485926592*^9, 3.54815853239566*^9}, {
   3.548158567525525*^9, 3.54815859179893*^9}, {3.5481586382235117`*^9, 
   3.548158683414762*^9}, {3.548158714110202*^9, 3.548158731831809*^9}, {
   3.548158818337674*^9, 3.548158822983472*^9}, {3.548158858408578*^9, 
   3.548158868017293*^9}, {3.548159285573839*^9, 3.548159286168542*^9}, {
   3.548159879488337*^9, 3.5481598846170063`*^9}, {3.548160068401636*^9, 
   3.5481600708984137`*^9}, {3.5483584055161533`*^9, 
   3.5483584074809027`*^9}, {3.548358455355702*^9, 3.548358590434388*^9}, {
   3.548358914584889*^9, 3.548358931804605*^9}, {3.5483592416413393`*^9, 
   3.548359286041171*^9}, {3.5492935264906693`*^9, 3.5492935332202063`*^9}, {
   3.549376141822586*^9, 3.549376160662342*^9}, {3.549378823579749*^9, 
   3.549378872221897*^9}, {3.567603368945683*^9, 3.567603385859694*^9}, {
   3.567945066314434*^9, 3.567945078536096*^9}, {3.600970415921052*^9, 
   3.6009704268741713`*^9}, {3.600970469809766*^9, 3.6009706177242527`*^9}, {
   3.600972892484782*^9, 3.600972952857275*^9}, {3.6009739253677263`*^9, 
   3.600973979552456*^9}, {3.6014206962822733`*^9, 3.601420782925434*^9}, {
   3.601420938610471*^9, 3.601420943643754*^9}, {3.602766527274077*^9, 
   3.602766529081999*^9}, {3.6171487736215143`*^9, 3.617148773920149*^9}, {
   3.650467423710574*^9, 3.6504674312222958`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples in the paper", "Section",
 CellChangeTimes->{{3.5059156608810453`*^9, 3.50591567528442*^9}, {
   3.5059157154536753`*^9, 3.505915716673917*^9}, 3.505915960403186*^9, {
   3.700312526844819*^9, 3.7003125288432617`*^9}}],

Cell["\<\
Running the examples in this section should reproduce the figures in the \
paper.\
\>", "Text",
 CellChangeTimes->{{3.700313941258811*^9, 3.700314095625327*^9}, {
   3.700314138772448*^9, 3.700314168176382*^9}, 3.700315037652442*^9}],

Cell[CellGroupData[{

Cell["Pentagon (n=2). Gr(3,5).", "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.},
 CellChangeTimes->{{3.503903135432995*^9, 3.5039031421967907`*^9}, {
   3.503908573256131*^9, 3.503908611098727*^9}, {3.5039086887054768`*^9, 
   3.5039086963133593`*^9}, 3.5039087657622623`*^9, {3.5039091474582577`*^9, 
   3.50390916278837*^9}, 3.503909251223235*^9, {3.503909545834056*^9, 
   3.503909565083424*^9}, {3.5039096467524767`*^9, 3.50390965817104*^9}, {
   3.503909694530487*^9, 3.503909695402069*^9}, {3.503909832668331*^9, 
   3.503909837503273*^9}, {3.503909919493909*^9, 3.5039099433287287`*^9}, {
   3.503910337076119*^9, 3.5039103385981627`*^9}, 3.503946626653841*^9, 
   3.505781723178527*^9, {3.505783690099371*^9, 3.505783747140964*^9}, {
   3.505846033090108*^9, 3.505846039552083*^9}, {3.505847566480352*^9, 
   3.505847611092389*^9}, {3.50584808445988*^9, 3.505848090745738*^9}, {
   3.505848143428977*^9, 3.505848164458974*^9}, {3.505848228096704*^9, 
   3.50584823183771*^9}, {3.5058484792334414`*^9, 3.505848501774152*^9}, 
   3.505915750504561*^9, {3.513866451221863*^9, 3.5138664739238586`*^9}, 
   3.51580371257141*^9, {3.516105848432838*^9, 3.51610587315851*^9}, {
   3.516105963922493*^9, 3.516105965343755*^9}, {3.516106137607951*^9, 
   3.516106140708897*^9}, {3.535402126616055*^9, 3.535402145143218*^9}, 
   3.535411795885153*^9, {3.5354193514235764`*^9, 3.5354193544885397`*^9}, {
   3.541554778255766*^9, 3.5415547829092207`*^9}, {3.546543154785091*^9, 
   3.546543177664544*^9}, {3.5465522170767803`*^9, 3.546552217403034*^9}, {
   3.54816013002782*^9, 3.5481601392211027`*^9}, {3.5483355216151533`*^9, 
   3.5483355267602997`*^9}, 3.553098739721613*^9, {3.553997498321556*^9, 
   3.553997501252385*^9}, {3.5690631328850727`*^9, 3.569063133616847*^9}, {
   3.617116225719339*^9, 3.617116228809128*^9}, {3.7003125471254463`*^9, 
   3.700312575996097*^9}, {3.70031286615692*^9, 3.7003128693444653`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"init", "[", "u_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KK", "=", "3"}], ";", " ", 
     RowBox[{"sing", "=", 
      RowBox[{"{", "Infinity", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], "[", "z_", "]"}], "=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], "[", "z_", "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"z", "^", "2"}]}], "+", "1"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "findtp", ";", "\[IndentingNewLine]", 
     "removerepeatedtp", ";"}], "\[IndentingNewLine]", ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.699012870290575*^9, 3.699012876075203*^9}}],

Cell[BoxData[
 RowBox[{"showplots", "[", 
  RowBox[{
   RowBox[{"PhaseTable", "\[Rule]", 
    RowBox[{"{", "0", "}"}]}], ",", 
   RowBox[{"MassCutoff", "\[Rule]", "30"}], ",", 
   RowBox[{"InitialPlotRange", "\[Rule]", "5"}], ",", 
   RowBox[{"Oriented", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.699012885873522*^9, 3.699012903734695*^9}, {
   3.699015150980235*^9, 3.699015238283568*^9}, {3.699015396142538*^9, 
   3.699015396221133*^9}, 3.700312009966919*^9}],

Cell[BoxData[
 RowBox[{"showplots", "[", 
  RowBox[{
   RowBox[{"PhaseTable", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "Pi"}], "/", "6"}], "+", "0.1"}], "}"}]}], ",", 
   RowBox[{"MassCutoff", "\[Rule]", "30"}], ",", 
   RowBox[{"InitialPlotRange", "\[Rule]", "5"}], ",", 
   RowBox[{"Oriented", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7003120540381107`*^9, 3.700312066384379*^9}, {
  3.700312127102523*^9, 3.70031212848567*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Hexagon (n=3). Gr(3,6).", "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.},
 CellChangeTimes->{{3.503903135432995*^9, 3.5039031421967907`*^9}, {
   3.503908573256131*^9, 3.503908611098727*^9}, {3.5039086887054768`*^9, 
   3.5039086963133593`*^9}, 3.5039087657622623`*^9, {3.5039091474582577`*^9, 
   3.50390916278837*^9}, 3.503909251223235*^9, {3.503909545834056*^9, 
   3.503909565083424*^9}, {3.5039096467524767`*^9, 3.50390965817104*^9}, {
   3.503909694530487*^9, 3.503909695402069*^9}, {3.503909832668331*^9, 
   3.503909837503273*^9}, {3.503909919493909*^9, 3.5039099433287287`*^9}, {
   3.503910337076119*^9, 3.5039103385981627`*^9}, 3.503946626653841*^9, 
   3.505781723178527*^9, {3.505783690099371*^9, 3.505783747140964*^9}, {
   3.505846033090108*^9, 3.505846039552083*^9}, {3.505847566480352*^9, 
   3.505847611092389*^9}, {3.50584808445988*^9, 3.505848090745738*^9}, {
   3.505848143428977*^9, 3.505848164458974*^9}, {3.505848228096704*^9, 
   3.50584823183771*^9}, {3.5058484792334414`*^9, 3.505848501774152*^9}, 
   3.505915750504561*^9, {3.513866451221863*^9, 3.5138664739238586`*^9}, 
   3.51580371257141*^9, {3.516105848432838*^9, 3.51610587315851*^9}, {
   3.516105963922493*^9, 3.516105965343755*^9}, {3.516106137607951*^9, 
   3.516106140708897*^9}, {3.535402126616055*^9, 3.535402145143218*^9}, 
   3.535411795885153*^9, {3.5354193514235764`*^9, 3.5354193544885397`*^9}, {
   3.541554778255766*^9, 3.5415547829092207`*^9}, {3.546543154785091*^9, 
   3.546543177664544*^9}, {3.5465522170767803`*^9, 3.546552217403034*^9}, {
   3.54816013002782*^9, 3.5481601392211027`*^9}, {3.5483355216151533`*^9, 
   3.5483355267602997`*^9}, 3.553098739721613*^9, {3.553997498321556*^9, 
   3.553997501252385*^9}, {3.5690631328850727`*^9, 3.569063133616847*^9}, 
   3.689774913811409*^9, {3.70031255076565*^9, 3.700312578920259*^9}, {
   3.70031287079598*^9, 3.7003128729391413`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"init", "[", "u_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KK", "=", "3"}], ";", " ", 
     RowBox[{"sing", "=", 
      RowBox[{"{", "Infinity", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], "[", "z_", "]"}], "=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], "[", "z_", "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"z", "^", "3"}]}], "+", 
         RowBox[{"3", 
          RowBox[{"z", "^", "2"}]}], "+", "2"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "findtp", ";", "\[IndentingNewLine]", 
     "removerepeatedtp", ";"}], "\[IndentingNewLine]", ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.689781317420207*^9, 3.689781344401322*^9}, 
   3.6989673709884377`*^9, {3.699010156892665*^9, 3.6990101590411673`*^9}, {
   3.7003116465605583`*^9, 3.700311651826479*^9}}],

Cell[BoxData[
 RowBox[{"showplots", "[", 
  RowBox[{
   RowBox[{"PhaseTable", "\[Rule]", 
    RowBox[{"{", "0.1", "}"}]}], ",", 
   RowBox[{"MassCutoff", "\[Rule]", "30"}], ",", 
   RowBox[{"InitialPlotRange", "\[Rule]", "5"}], ",", 
   RowBox[{"InitialPlotCenterX", "\[Rule]", "1"}], ",", 
   RowBox[{"Oriented", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6897749853506947`*^9, 3.689775003104753*^9}, {
   3.689776730736875*^9, 3.6897767452814007`*^9}, {3.6937420842348967`*^9, 
   3.693742113099351*^9}, {3.693742172144874*^9, 3.693742174197281*^9}, {
   3.693742982174938*^9, 3.693742986662334*^9}, {3.693743148025126*^9, 
   3.6937431531571417`*^9}, {3.693743218410017*^9, 3.6937432522746897`*^9}, 
   3.698967528921887*^9, {3.698968003355646*^9, 3.698968008602356*^9}, 
   3.698968064478396*^9, 3.6989760415739822`*^9, {3.6989766889262753`*^9, 
   3.698976689752246*^9}, {3.699010197034628*^9, 3.699010205167832*^9}, 
   3.6990105997523403`*^9, {3.699012826289873*^9, 3.699012845433028*^9}, {
   3.699017045390522*^9, 3.699017058258481*^9}, 3.699017119586244*^9, {
   3.699017652213786*^9, 3.699017652278895*^9}, {3.699017688841366*^9, 
   3.699017692896604*^9}, {3.699200855760543*^9, 3.699200874897291*^9}, 
   3.700311939282538*^9, 3.700312109342739*^9}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Other examples", "Section",
 CellChangeTimes->{{3.5059156608810453`*^9, 3.50591567528442*^9}, {
   3.5059157154536753`*^9, 3.505915716673917*^9}, 3.505915960403186*^9, {
   3.700312526844819*^9, 3.7003125422194967`*^9}, 3.7003130107343683`*^9}],

Cell["\<\
A few other spectral networks related to moduli spaces of Higgs bundles on \
the sphere with one irregular singularity. By adjusting the parameters you \
can get many other examples of spectral networks. The command which sets \
\[OpenCurlyDoubleQuote]init\[CloseCurlyDoubleQuote] should always be run \
first, before running the \[OpenCurlyDoubleQuote]showplots\
\[CloseCurlyDoubleQuote] command. Regrettably, there is lots of undocumented \
functionality; if there\[CloseCurlyQuote]s something in particular that you \
want to know how to do, it may be easiest to ask me!\
\>", "Text",
 CellChangeTimes->{{3.700313941258811*^9, 3.700314095625327*^9}, {
  3.700314138772448*^9, 3.700314168176382*^9}, {3.700314404935464*^9, 
  3.700314434739085*^9}, {3.7003150306072617`*^9, 3.700315040817752*^9}, {
  3.700315152482914*^9, 3.70031517675609*^9}}],

Cell[CellGroupData[{

Cell["K=2, n=3. Gr(2,5).", "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.},
 CellChangeTimes->{{3.503903135432995*^9, 3.5039031421967907`*^9}, {
   3.503908573256131*^9, 3.503908611098727*^9}, {3.5039086887054768`*^9, 
   3.5039086963133593`*^9}, 3.5039087657622623`*^9, {3.5039091474582577`*^9, 
   3.50390916278837*^9}, 3.503909251223235*^9, {3.503909545834056*^9, 
   3.503909565083424*^9}, {3.5039096467524767`*^9, 3.50390965817104*^9}, {
   3.503909694530487*^9, 3.503909695402069*^9}, {3.503909832668331*^9, 
   3.503909837503273*^9}, {3.503909919493909*^9, 3.5039099433287287`*^9}, {
   3.503910337076119*^9, 3.5039103385981627`*^9}, 3.503946626653841*^9, 
   3.505781723178527*^9, {3.505783690099371*^9, 3.505783747140964*^9}, {
   3.505846033090108*^9, 3.505846039552083*^9}, {3.505847566480352*^9, 
   3.505847611092389*^9}, {3.50584808445988*^9, 3.505848090745738*^9}, {
   3.505848143428977*^9, 3.505848164458974*^9}, {3.505848228096704*^9, 
   3.50584823183771*^9}, {3.5058484792334414`*^9, 3.505848501774152*^9}, 
   3.505915750504561*^9, {3.513866451221863*^9, 3.5138664739238586`*^9}, 
   3.51580371257141*^9, {3.516105848432838*^9, 3.51610587315851*^9}, {
   3.516105963922493*^9, 3.516105965343755*^9}, {3.516106137607951*^9, 
   3.516106140708897*^9}, {3.535402126616055*^9, 3.535402145143218*^9}, 
   3.535411795885153*^9, {3.5354193514235764`*^9, 3.5354193544885397`*^9}, {
   3.541554778255766*^9, 3.5415547829092207`*^9}, {3.546543154785091*^9, 
   3.546543177664544*^9}, {3.5465522170767803`*^9, 3.546552217403034*^9}, {
   3.54816013002782*^9, 3.5481601392211027`*^9}, {3.5483355216151533`*^9, 
   3.5483355267602997`*^9}, 3.553098739721613*^9, {3.553997498321556*^9, 
   3.553997501252385*^9}, {3.5690631328850727`*^9, 3.569063133616847*^9}, {
   3.617116225719339*^9, 3.617116228809128*^9}, {3.700312584000478*^9, 
   3.700312592960722*^9}, {3.700312799282256*^9, 3.7003128081432037`*^9}, {
   3.7003128546535997`*^9, 3.700312860298874*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"init", "[", "u_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KK", "=", "2"}], ";", " ", 
     RowBox[{"sing", "=", 
      RowBox[{"{", "Infinity", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], "[", "z_", "]"}], "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "3"}], "-", "z", "+", "1"}], ")"}]}], ";", 
     "\[IndentingNewLine]", "findtp", ";", "\[IndentingNewLine]", 
     "removerepeatedtp", ";"}], "\[IndentingNewLine]", ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.699012870290575*^9, 3.699012876075203*^9}, {
  3.7003126128686953`*^9, 3.700312614628594*^9}, {3.700312811265172*^9, 
  3.700312821686887*^9}, {3.700313045133493*^9, 3.7003130454763937`*^9}, {
  3.700313537821445*^9, 3.700313540414694*^9}}],

Cell[BoxData[
 RowBox[{"showplots", "[", 
  RowBox[{
   RowBox[{"PhaseTable", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.4", ",", "0.5", ",", "0.6", ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"MassCutoff", "\[Rule]", "30"}], ",", 
   RowBox[{"InitialPlotRange", "\[Rule]", "3"}], ",", 
   RowBox[{"Oriented", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.700312996076983*^9, 3.700312997138843*^9}, {
  3.7003134673234987`*^9, 3.700313481236114*^9}, {3.7003138902475357`*^9, 
  3.700313891844441*^9}}],

Cell[BoxData[
 RowBox[{"showplots", "[", 
  RowBox[{
   RowBox[{"PhaseTable", "\[Rule]", 
    RowBox[{"prange", "[", "50", "]"}]}], ",", 
   RowBox[{"MassCutoff", "\[Rule]", "30"}], ",", 
   RowBox[{"InitialPlotRange", "\[Rule]", "3"}], ",", 
   RowBox[{"Oriented", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.700313851051668*^9, 3.700313852263421*^9}, 
   3.7003139101640577`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Gr(3,5) again, with both P[2] and P[3] nonzero.", "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.},
 CellChangeTimes->{{3.503903135432995*^9, 3.5039031421967907`*^9}, {
   3.503908573256131*^9, 3.503908611098727*^9}, {3.5039086887054768`*^9, 
   3.5039086963133593`*^9}, 3.5039087657622623`*^9, {3.5039091474582577`*^9, 
   3.50390916278837*^9}, 3.503909251223235*^9, {3.503909545834056*^9, 
   3.503909565083424*^9}, {3.5039096467524767`*^9, 3.50390965817104*^9}, {
   3.503909694530487*^9, 3.503909695402069*^9}, {3.503909832668331*^9, 
   3.503909837503273*^9}, {3.503909919493909*^9, 3.5039099433287287`*^9}, {
   3.503910337076119*^9, 3.5039103385981627`*^9}, 3.503946626653841*^9, 
   3.505781723178527*^9, {3.505783690099371*^9, 3.505783747140964*^9}, {
   3.505846033090108*^9, 3.505846039552083*^9}, {3.505847566480352*^9, 
   3.505847611092389*^9}, {3.50584808445988*^9, 3.505848090745738*^9}, {
   3.505848143428977*^9, 3.505848164458974*^9}, {3.505848228096704*^9, 
   3.50584823183771*^9}, {3.5058484792334414`*^9, 3.505848501774152*^9}, 
   3.505915750504561*^9, {3.513866451221863*^9, 3.5138664739238586`*^9}, 
   3.51580371257141*^9, {3.516105848432838*^9, 3.51610587315851*^9}, {
   3.516105963922493*^9, 3.516105965343755*^9}, {3.516106137607951*^9, 
   3.516106140708897*^9}, {3.535402126616055*^9, 3.535402145143218*^9}, 
   3.535411795885153*^9, {3.5354193514235764`*^9, 3.5354193544885397`*^9}, {
   3.541554778255766*^9, 3.5415547829092207`*^9}, {3.546543154785091*^9, 
   3.546543177664544*^9}, {3.5465522170767803`*^9, 3.546552217403034*^9}, {
   3.54816013002782*^9, 3.5481601392211027`*^9}, {3.5483355216151533`*^9, 
   3.5483355267602997`*^9}, 3.553098739721613*^9, {3.553997498321556*^9, 
   3.553997501252385*^9}, {3.5690631328850727`*^9, 3.569063133616847*^9}, {
   3.617116225719339*^9, 3.617116228809128*^9}, {3.700312584000478*^9, 
   3.700312592960722*^9}, {3.700312884272348*^9, 3.700312894488309*^9}, {
   3.700312939647245*^9, 3.70031294604875*^9}, {3.7003137697634163`*^9, 
   3.700313775691486*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"init", "[", "u_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KK", "=", "3"}], ";", " ", 
     RowBox[{"sing", "=", 
      RowBox[{"{", "Infinity", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], "[", "z_", "]"}], "=", 
      RowBox[{"3", "+", "z"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], "[", "z_", "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", "1"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "findtp", ";", "\[IndentingNewLine]", 
     "removerepeatedtp", ";"}], "\[IndentingNewLine]", ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.699012870290575*^9, 3.699012876075203*^9}, {
  3.7003126128686953`*^9, 3.700312614628594*^9}, {3.700313497223751*^9, 
  3.7003135279621*^9}}],

Cell[BoxData[
 RowBox[{"showplots", "[", 
  RowBox[{
   RowBox[{"PhaseTable", "\[Rule]", 
    RowBox[{"{", "0.1", "}"}]}], ",", 
   RowBox[{"MassCutoff", "\[Rule]", "40"}], ",", 
   RowBox[{"InitialPlotRange", "\[Rule]", "7"}], ",", 
   RowBox[{"Oriented", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7003135528115377`*^9, 3.700313582358594*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["n=4. Gr(3,7).", "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.},
 CellChangeTimes->{{3.503903135432995*^9, 3.5039031421967907`*^9}, {
   3.503908573256131*^9, 3.503908611098727*^9}, {3.5039086887054768`*^9, 
   3.5039086963133593`*^9}, 3.5039087657622623`*^9, {3.5039091474582577`*^9, 
   3.50390916278837*^9}, 3.503909251223235*^9, {3.503909545834056*^9, 
   3.503909565083424*^9}, {3.5039096467524767`*^9, 3.50390965817104*^9}, {
   3.503909694530487*^9, 3.503909695402069*^9}, {3.503909832668331*^9, 
   3.503909837503273*^9}, {3.503909919493909*^9, 3.5039099433287287`*^9}, {
   3.503910337076119*^9, 3.5039103385981627`*^9}, 3.503946626653841*^9, 
   3.505781723178527*^9, {3.505783690099371*^9, 3.505783747140964*^9}, {
   3.505846033090108*^9, 3.505846039552083*^9}, {3.505847566480352*^9, 
   3.505847611092389*^9}, {3.50584808445988*^9, 3.505848090745738*^9}, {
   3.505848143428977*^9, 3.505848164458974*^9}, {3.505848228096704*^9, 
   3.50584823183771*^9}, {3.5058484792334414`*^9, 3.505848501774152*^9}, 
   3.505915750504561*^9, {3.513866451221863*^9, 3.5138664739238586`*^9}, 
   3.51580371257141*^9, {3.516105848432838*^9, 3.51610587315851*^9}, {
   3.516105963922493*^9, 3.516105965343755*^9}, {3.516106137607951*^9, 
   3.516106140708897*^9}, {3.535402126616055*^9, 3.535402145143218*^9}, 
   3.535411795885153*^9, {3.5354193514235764`*^9, 3.5354193544885397`*^9}, {
   3.541554778255766*^9, 3.5415547829092207`*^9}, {3.546543154785091*^9, 
   3.546543177664544*^9}, {3.5465522170767803`*^9, 3.546552217403034*^9}, {
   3.54816013002782*^9, 3.5481601392211027`*^9}, {3.5483355216151533`*^9, 
   3.5483355267602997`*^9}, 3.553098739721613*^9, {3.553997498321556*^9, 
   3.553997501252385*^9}, {3.5690631328850727`*^9, 3.569063133616847*^9}, {
   3.617116225719339*^9, 3.617116228809128*^9}, {3.700312584000478*^9, 
   3.700312592960722*^9}, {3.700312884272348*^9, 3.700312894488309*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"init", "[", "u_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KK", "=", "3"}], ";", " ", 
     RowBox[{"sing", "=", 
      RowBox[{"{", "Infinity", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], "[", "z_", "]"}], "=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], "[", "z_", "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "4"}], "+", "1"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "findtp", ";", "\[IndentingNewLine]", 
     "removerepeatedtp", ";"}], "\[IndentingNewLine]", ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.699012870290575*^9, 3.699012876075203*^9}, {
  3.7003126128686953`*^9, 3.700312614628594*^9}}],

Cell[BoxData[
 RowBox[{"showplots", "[", 
  RowBox[{
   RowBox[{"PhaseTable", "\[Rule]", 
    RowBox[{"{", "0.1", "}"}]}], ",", 
   RowBox[{"MassCutoff", "\[Rule]", "30"}], ",", 
   RowBox[{"InitialPlotRange", "\[Rule]", "5"}], ",", 
   RowBox[{"Oriented", "\[Rule]", "False"}]}], "]"}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["n=5. Gr(3,8).", "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.},
 CellChangeTimes->{{3.503903135432995*^9, 3.5039031421967907`*^9}, {
   3.503908573256131*^9, 3.503908611098727*^9}, {3.5039086887054768`*^9, 
   3.5039086963133593`*^9}, 3.5039087657622623`*^9, {3.5039091474582577`*^9, 
   3.50390916278837*^9}, 3.503909251223235*^9, {3.503909545834056*^9, 
   3.503909565083424*^9}, {3.5039096467524767`*^9, 3.50390965817104*^9}, {
   3.503909694530487*^9, 3.503909695402069*^9}, {3.503909832668331*^9, 
   3.503909837503273*^9}, {3.503909919493909*^9, 3.5039099433287287`*^9}, {
   3.503910337076119*^9, 3.5039103385981627`*^9}, 3.503946626653841*^9, 
   3.505781723178527*^9, {3.505783690099371*^9, 3.505783747140964*^9}, {
   3.505846033090108*^9, 3.505846039552083*^9}, {3.505847566480352*^9, 
   3.505847611092389*^9}, {3.50584808445988*^9, 3.505848090745738*^9}, {
   3.505848143428977*^9, 3.505848164458974*^9}, {3.505848228096704*^9, 
   3.50584823183771*^9}, {3.5058484792334414`*^9, 3.505848501774152*^9}, 
   3.505915750504561*^9, {3.513866451221863*^9, 3.5138664739238586`*^9}, 
   3.51580371257141*^9, {3.516105848432838*^9, 3.51610587315851*^9}, {
   3.516105963922493*^9, 3.516105965343755*^9}, {3.516106137607951*^9, 
   3.516106140708897*^9}, {3.535402126616055*^9, 3.535402145143218*^9}, 
   3.535411795885153*^9, {3.5354193514235764`*^9, 3.5354193544885397`*^9}, {
   3.541554778255766*^9, 3.5415547829092207`*^9}, {3.546543154785091*^9, 
   3.546543177664544*^9}, {3.5465522170767803`*^9, 3.546552217403034*^9}, {
   3.54816013002782*^9, 3.5481601392211027`*^9}, {3.5483355216151533`*^9, 
   3.5483355267602997`*^9}, 3.553098739721613*^9, {3.553997498321556*^9, 
   3.553997501252385*^9}, {3.5690631328850727`*^9, 3.569063133616847*^9}, 
   3.689774913811409*^9, {3.700312599559761*^9, 3.700312601598756*^9}, {
   3.7003128970146303`*^9, 3.7003129005827007`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"init", "[", "u_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KK", "=", "3"}], ";", " ", 
     RowBox[{"sing", "=", 
      RowBox[{"{", "Infinity", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], "[", "z_", "]"}], "=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], "[", "z_", "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "5"}], "+", "1"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "findtp", ";", "\[IndentingNewLine]", 
     "removerepeatedtp", ";"}], "\[IndentingNewLine]", ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.689781317420207*^9, 3.689781344401322*^9}, 
   3.6989673709884377`*^9, {3.699010156892665*^9, 3.6990101590411673`*^9}, {
   3.7003116465605583`*^9, 3.700311651826479*^9}, {3.700312707125678*^9, 
   3.700312709774703*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"warning", ":", " ", 
   RowBox[{
   "this", " ", "one", " ", "takes", " ", "a", " ", "long", " ", "time"}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.700313788921208*^9, 3.700313793309346*^9}, 
   3.700313929736319*^9, {3.700314215855386*^9, 3.700314216672431*^9}}],

Cell[BoxData[
 RowBox[{"showplots", "[", 
  RowBox[{
   RowBox[{"PhaseTable", "\[Rule]", 
    RowBox[{"{", "0.1", "}"}]}], ",", 
   RowBox[{"MassCutoff", "\[Rule]", "20"}], ",", 
   RowBox[{"InitialPlotRange", "\[Rule]", "3"}], ",", 
   RowBox[{"Oriented", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6897749853506947`*^9, 3.689775003104753*^9}, {
   3.689776730736875*^9, 3.6897767452814007`*^9}, {3.6937420842348967`*^9, 
   3.693742113099351*^9}, {3.693742172144874*^9, 3.693742174197281*^9}, {
   3.693742982174938*^9, 3.693742986662334*^9}, {3.693743148025126*^9, 
   3.6937431531571417`*^9}, {3.693743218410017*^9, 3.6937432522746897`*^9}, 
   3.698967528921887*^9, {3.698968003355646*^9, 3.698968008602356*^9}, 
   3.698968064478396*^9, 3.6989760415739822`*^9, {3.6989766889262753`*^9, 
   3.698976689752246*^9}, {3.699010197034628*^9, 3.699010205167832*^9}, 
   3.6990105997523403`*^9, {3.699012826289873*^9, 3.699012845433028*^9}, {
   3.699017045390522*^9, 3.699017058258481*^9}, 3.699017119586244*^9, {
   3.699017652213786*^9, 3.699017652278895*^9}, {3.699017688841366*^9, 
   3.699017692896604*^9}, {3.699200855760543*^9, 3.699200874897291*^9}, 
   3.700311939282538*^9, 3.700312109342739*^9, 3.700312835987369*^9, {
   3.700314979792007*^9, 3.7003149839600163`*^9}}]
}, Closed]]
}, Open  ]]
},
CellGrouping->Manual,
WindowSize->{1594, 988},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
TaggingRules->{"GraphicsSelectionType" -> {}},
CellContext->Notebook,
ShowCellTags->True,
Magnification:>1.5 Inherited,
FrontEndVersion->"10.3 for Linux x86 (64-bit) (December 10, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 251, 4, 96, "Section",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[855, 30, 148, 2, 49, "Text",
 InitializationGroup->True],
Cell[1006, 34, 299, 8, 45, "Input",
 InitializationGroup->True],
Cell[1308, 44, 653, 15, 191, "Input",
 InitializationGroup->True],
Cell[1964, 61, 938, 21, 191, "Input",
 InitializationGroup->True],
Cell[2905, 84, 155, 3, 45, "Input",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[3097, 92, 398, 6, 42, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[3498, 100, 903, 22, 87, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[4404, 124, 480, 13, 45, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[4887, 139, 481, 12, 45, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[5371, 153, 843, 27, 90, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[6217, 182, 4013, 88, 149, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[10233, 272, 386, 11, 45, "Input",
 InitializationGroup->True],
Cell[10622, 285, 390, 11, 45, "Input",
 InitializationGroup->True],
Cell[11015, 298, 56619, 1261, 6188, "Input",
 InitializationGroup->True],
Cell[67637, 1561, 1328, 33, 162, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[68968, 1596, 953, 22, 45, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[69924, 1620, 1679, 43, 245, "Input",
 InitializationGroup->True],
Cell[71606, 1665, 342, 11, 45, "Input",
 InitializationGroup->True],
Cell[71951, 1678, 480, 12, 45, "Input",
 InitializationGroup->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[72468, 1695, 235, 4, 49, "Text",
 InitializationGroup->True],
Cell[72706, 1701, 409, 11, 98113, "Input",
 InitializationGroup->True],
Cell[73118, 1714, 2018, 39, 358438, "Input",
 InitializationGroup->True],
Cell[75139, 1755, 20812, 429, 5564895, "Input",
 InitializationGroup->True],
Cell[95954, 2186, 7202, 164, 2947833, "Input",
 InitializationGroup->True],
Cell[103159, 2352, 11207, 259, 4008318, "Input",
 InitializationGroup->True],
Cell[114369, 2613, 15131, 319, 6611545, "Input",
 InitializationGroup->True],
Cell[129503, 2934, 12099, 259, 5551384, "Input",
 InitializationGroup->True],
Cell[141605, 3195, 2341, 55, 1019305, "Input",
 InitializationGroup->True],
Cell[143949, 3252, 1153, 30, 537657, "Input",
 InitializationGroup->True],
Cell[145105, 3284, 8321, 177, 3718719, "Input",
 InitializationGroup->True],
Cell[153429, 3463, 47576, 929, 18376786, "Input",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[201042, 4397, 120, 2, 42, "Text",
 InitializationGroup->True],
Cell[201165, 4401, 10441, 270, 42993, "Input",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[211643, 4676, 291, 5, 42, "Text",
 InitializationGroup->True],
Cell[211937, 4683, 318, 7, 98113, "Input",
 InitializationGroup->True],
Cell[212258, 4692, 951, 25, 98113, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[213212, 4719, 547, 15, 98113, "Input",
 InitializationGroup->True],
Cell[213762, 4736, 1870, 51, 421957, "Input",
 InitializationGroup->True],
Cell[215635, 4789, 1137, 26, 230109, "Input",
 InitializationGroup->True],
Cell[216775, 4817, 315, 9, 98113, "Input",
 InitializationGroup->True],
Cell[217093, 4828, 1102, 30, 165363, "Input",
 InitializationGroup->True],
Cell[218198, 4860, 594, 16, 98113, "Input",
 InitializationGroup->True],
Cell[218795, 4878, 1303, 38, 165363, "Input",
 InitializationGroup->True],
Cell[220101, 4918, 1018, 19, 230109, "Input",
 InitializationGroup->True],
Cell[221122, 4939, 2969, 95, 358438, "Input",
 InitializationGroup->True],
Cell[224094, 5036, 7143, 164, 2659981, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[231240, 5202, 548, 14, 248044, "Input",
 InitializationGroup->True],
Cell[231791, 5218, 3531, 60, 825156, "Input",
 InitializationGroup->True],
Cell[235325, 5280, 1415, 26, 248044, "Input",
 InitializationGroup->True],
Cell[236743, 5308, 45801, 914, 18376786, "Input",
 InitializationGroup->True],
Cell[282547, 6224, 15655, 324, 6419637, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[298205, 6550, 6401, 138, 2273631, "Input",
 InitializationGroup->True],
Cell[304609, 6690, 492, 12, 248044, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[305104, 6704, 1517, 32, 345163, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True],
Cell[306624, 6738, 795, 20, 439789, "Input",
 InitializationGroup->True],
Cell[307422, 6760, 1034, 28, 345163, "Input",
 InitializationGroup->True],
Cell[308459, 6790, 40895, 844, 16737994, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationGroup->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[349403, 7640, 233, 3, 73, "Section"],
Cell[349639, 7645, 243, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[349907, 7654, 1941, 26, 67, "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.}],
Cell[351851, 7682, 911, 26, 220, "Input"],
Cell[352765, 7710, 483, 10, 45, "Input"],
Cell[353251, 7722, 490, 12, 45, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[353778, 7739, 1913, 26, 53, "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.}],
Cell[355694, 7767, 1105, 30, 220, "Input"],
Cell[356802, 7799, 1282, 21, 75, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[358133, 7826, 250, 3, 96, "Section"],
Cell[358386, 7831, 857, 13, 147, "Text"],
Cell[CellGroupData[{
Cell[359268, 7848, 1986, 27, 67, "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.}],
Cell[361257, 7877, 879, 21, 191, "Input"],
Cell[362139, 7900, 517, 11, 45, "Input"],
Cell[362659, 7913, 400, 9, 45, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[363096, 7927, 2062, 28, 53, "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.}],
Cell[365161, 7957, 1004, 27, 220, "Input"],
Cell[366168, 7986, 365, 8, 45, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[366570, 7999, 1927, 26, 53, "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.}],
Cell[368500, 8027, 936, 26, 220, "Input"],
Cell[369439, 8055, 297, 7, 45, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[369773, 8067, 1907, 26, 53, "Subsection",
 CellGroupingRules->{GroupTogetherGrouping, 10007.}],
Cell[371683, 8095, 1063, 28, 220, "Input"],
Cell[372749, 8125, 319, 7, 45, "Input"],
Cell[373071, 8134, 1299, 21, 45, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

